Characteristic Chow Polynomials of Layered-Permutation Intervals

We study characteristic Chow polynomials of principal intervals in generalized subword order, equivalently of pattern-containment intervals below layered permutations. A terminal-chain recurrence and canonical rightmost embeddings yield a recursive rational generating function for every fixed number of layers, governed by a universal denominator. In the two-layer case we obtain an explicit kernel, prove canonical interlacing when one layer has size at most four, and prove eventual interlacing at every fixed width by a Laguerre limit. We also treat two families with unboundedly many layers. Singleton-prefix intervals have a closed Delannoy-Jacobi gamma polynomial and form real-rooted interlacing sequences. Singleton-sandwich intervals admit rational three-variable series and a marked-slot formula for all gamma coefficients. Their central-layer-two and central-layer-three slices are real-rooted, with interlacing under growth from two to three. For each fixed pair of singleton flanks, a Laguerre differential transform proves eventual interlacing as the central layer grows. These results exhibit composition intervals as a structured testing ground for positivity and root-location questions for Chow polynomials of posets.

==> anc/verification_code/README.md <==
# Supplementary verification code

Paper: **Characteristic Chow Polynomials of Layered-Permutation Intervals**

Intended journal: **Discrete Mathematics & Theoretical Computer Science (DMTCS)**

Author: **Jiahao Zhang**, College of Mathematical Sciences, Tianjin Normal
University, Tianjin 300387, P. R. China. Email: jiahaozhang1215@163.com.

The code is supplied as ancillary material in the preprint source package,
under `anc/verification_code/`, and in a separate `verification_code.zip` for
convenient local use. Neither package contains private manuscript drafts,
editorial correspondence, or unpublished audit notes.

This resource provides offline regression checks of formulas and finite examples
in the paper. All-size statements are proved in the manuscript: the programs
are not premises of those proofs, formal proof certificates, or an independent
human referee report. Numerical tests of open conjectures remain finite evidence.

## Reproducing the checks

Unzip this resource into a writable directory. Python 3.11 or later is required
by the pinned NumPy version.
The included run was performed with Python 3.12.14, NumPy 2.3.5, and SymPy 1.14.0.
From the extracted directory, run:

```text
python -m pip install -r requirements.txt
python run_checks.py
```

Do not use Python's `-O` or `-OO` option: the checks require assertions.
The runner uses the active Python interpreter and does not require TeX,
the manuscript source, a local dependency cache, or network access. Installing
the dependencies may require internet access. Depending on hardware, the exact
root-isolation and direct-interval checks can take several minutes.

The runner executes all 16 checks, stops with a nonzero status on a flagged
failure, and writes the complete transcript, dependency versions, and source
hashes to `results/verification_run.json`. Per-check JSON reports are stored in
`results/`. Rerunning replaces those reports with the new run's results. Scripts
run individually place their JSON reports alongside the scripts; the suite
runner moves fresh reports into `results/` after a successful complete run.

## What is checked

| Program | Scope |
| --- | --- |
| `verify_fixed_layer_operator.py` | Exact rightmost-embedding operator versus direct containment on all upper boxes `[3]^k`, `2 <= k <= 4`. |
| `verify_min_three_exact.py` | Exact second/third-row coefficient formulas and numerical gamma interlacing, with growth parameters through 20. |
| `verify_v4_exact.py` | Exact fourth-row formula and fixed-width transfer identities in a finite range, with parts at most 12. |
| `verify_proof_identities.py` | Exact rational sign identities through parameter 100. |
| `verify_singleton_prefix_v2.py` | Direct interval formula checks for total size at most 11; numerical consecutive gamma interlacing for `1 <= r,b <= 15`. |
| `verify_singleton_sandwich.py` | Direct interval checks of the chain-plus-box formula for total size at most 11, with bounded flank/central coordinates. |
| `verify_singleton_sandwich_gamma.py` | Exact coefficient comparison for the three-variable gamma series on `0 <= r,s,h <= 7`. |
| `verify_sandwich_limit.py` | Exact limit identities, symmetry, leading coefficients and Sturm counts for `0 <= r,s <= 4`; 125 series comparisons; 16 numerical interlacing checks at central parameter 100. |
| `verify_central_three.py` | Symbolic central-three identities; 1,331 coefficient/degree checks; 145 direct intervals; 81 exact rational-isolation interlacing checks for `0 <= r,s <= 8`. |
| `check_rank_uniformity.py` | Explicit lower/upper rank-count counterexamples in three specified composition intervals. |
| `verify_incidence_definition.py` | Independent exact incidence-algebra computation on 255 principal intervals of total size at most 8, 5,531 reduced kernels, final-layer filters, and actual permutation containment. |
| `verify_width_four_symbolic.py` | Indeterminate-parameter fourth-row identities, positive shifted coefficients, and the exceptional rational boundary calculation. |
| `verify_diagonal_exact.py` | Exact simple negative diagonal gamma zeros and consecutive interlacing through diagonal size 24. |
| `audit_interlacing.py` | Two-layer coefficient and numerical-root audit with both parts at most 16, including finite tests of conjectural assertions. |
| `audit_sandwich_full.py` | 216 exact Sturm cases on `0 <= r,s,h <= 5`; 2,197 numerical-root cases on `0 <= r,s,h <= 12`; additional finite growth/formula checks. |
| `verify_proof_regressions.py` | Exact gamma/Chow transfers (40 cases), increment tests (24 cases), 1,815 central coefficient positions, symbolic scaling/chain-rule identities for six widths and nine flank families, and finite gamma-degree checks. |

`explore_chow.py` and `two_layer_engine.py` supply exact interval and polynomial
operations. `sandwich_coefficients.py` supplies the exact sandwich coefficient
formula used by the limit checks. These are supporting modules, not additional
claims of verification. Historical discovery tools, private audit notes,
reference searches, build scripts, and manuscript drafts are not included.

## Numerical limitations

Exact integer/rational algebra and symbolic identities are distinguished from
floating-point root tests in the scripts and reports. Floating-point tests use
fixed tolerances and can be sensitive to conditioning; their success does not
establish unrestricted real-rootedness or interlacing. A flagged numerical case
requires exact investigation, not an automatic assertion that a theorem is false.
The supplied reports describe the actual tested ranges and do not enlarge any
theorem's stated range.


==> anc/verification_code/audit_interlacing.py <==
"""Exploratory numerical audit of the exact two-layer identities.

Coefficients are generated exactly by :mod:`two_layer_engine`.  Roots are
computed numerically after all exact factors ``1+t`` have been removed.  The
output is evidence for conjectures and is never used as a proof.
"""

from __future__ import annotations

import argparse

import numpy as np

from explore_chow import Polynomial, gamma_coefficients
from two_layer_engine import (
    TwoLayerData,
    chain_chow,
    polynomial_subtract,
    small_part_closed_form,
)


def remove_unit_factors(polynomial: Polynomial) -> tuple[Polynomial, int]:
    current = polynomial
    multiplicity = 0
    while len(current) > 1:
        quotient = [0] * (len(current) - 1)
        quotient[-1] = current[-1]
        for index in range(len(current) - 2, 0, -1):
            quotient[index - 1] = current[index] - quotient[index]
        if current[0] != quotient[0]:
            break
        current = tuple(quotient)
        multiplicity += 1
    return current, multiplicity


def real_roots(polynomial: Polynomial, tolerance: float) -> list[float] | None:
    core, unit_multiplicity = remove_unit_factors(polynomial)
    roots = (
        []
        if len(core) <= 1
        else list(np.roots(np.asarray(tuple(reversed(core)), dtype=np.float64)))
    )
    scale = max([1.0, *(abs(root) for root in roots)])
    if any(abs(root.imag) > tolerance * scale for root in roots):
        return None
    answer = [float(root.real) for root in roots]
    answer.extend([-1.0] * unit_multiplicity)
    return sorted(answer)


def alternating(left: list[float], right: list[float], tolerance: float) -> bool:
    def leq(first: float, second: float) -> bool:
        return first <= second + tolerance * max(1.0, abs(first), abs(second))

    if abs(len(left) - len(right)) > 1:
        return False
    if len(left) == len(right) + 1:
        return all(
            leq(left[index], right[index])
            and leq(right[index], left[index + 1])
            for index in range(len(right))
        )
    if len(right) == len(left) + 1:
        return alternating(right, left, tolerance)
    return any(
        all(
            leq(first[index], second[index])
            and (
                index + 1 == len(first)
                or leq(second[index], first[index + 1])
            )
            for index in range(len(first))
        )
        for first, second in ((left, right), (right, left))
    )


def interlaces(left: Polynomial, right: Polynomial, tolerance: float) -> bool:
    left_roots = real_roots(left, tolerance)
    right_roots = real_roots(right, tolerance)
    return (
        left_roots is not None
        and right_roots is not None
        and alternating(left_roots, right_roots, tolerance)
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-part", type=int, default=16)
    parser.add_argument("--tolerance", type=float, default=5e-7)
    arguments = parser.parse_args()
    data = TwoLayerData(arguments.max_part)

    failures: dict[str, list[tuple[int, int]]] = {
        "closed forms": [],
        "terminal real-rootedness": [],
        "canonical interlacing": [],
        "increment real-rootedness": [],
        "old/increment interlacing": [],
        "increment/new interlacing": [],
        "gamma-difference nonnegativity": [],
        "gamma-difference real-rootedness": [],
        "old-gamma/difference interlacing": [],
        "diagonal gamma Sturm": [],
    }

    diagonal_gamma: dict[int, Polynomial] = {}
    for first in range(1, arguments.max_part + 1):
        for second in range(1, arguments.max_part + 1):
            new = data.chow(first, second)
            old = (
                chain_chow(first)
                if second == 1
                else data.chow(first, second - 1)
            )
            terminal = data.terminal[first][second]
            increment = polynomial_subtract(new, old)
            new_gamma = gamma_coefficients(new)
            old_gamma = gamma_coefficients(old)
            gamma_difference = polynomial_subtract(new_gamma, old_gamma)

            expected = small_part_closed_form(first, second)
            if expected is not None and expected != new:
                failures["closed forms"].append((first, second))
            if terminal is None or real_roots(terminal, arguments.tolerance) is None:
                failures["terminal real-rootedness"].append((first, second))
            if not interlaces(old, new, arguments.tolerance):
                failures["canonical interlacing"].append((first, second))
            if real_roots(increment, arguments.tolerance) is None:
                failures["increment real-rootedness"].append((first, second))
            if not interlaces(old, increment, arguments.tolerance):
                failures["old/increment interlacing"].append((first, second))
            if not interlaces(increment, new, arguments.tolerance):
                failures["increment/new interlacing"].append((first, second))
            if any(coefficient < 0 for coefficient in gamma_difference):
                failures["gamma-difference nonnegativity"].append((first, second))
            if real_roots(gamma_difference, arguments.tolerance) is None:
                failures["gamma-difference real-rootedness"].append((first, second))
            if not interlaces(old_gamma, gamma_difference, arguments.tolerance):
                failures["old-gamma/difference interlacing"].append(
                    (first, second)
                )
            if first == second:
                diagonal_gamma[first] = new_gamma

    for size in range(2, arguments.max_part + 1):
        if not interlaces(
            diagonal_gamma[size - 1], diagonal_gamma[size], arguments.tolerance
        ):
            failures["diagonal gamma Sturm"].append((size - 1, size))

    print(
        "numerical two-layer audit through parts "
        f"{arguments.max_part} (exact coefficients)"
    )
    for name, entries in failures.items():
        print(f"{name}: {entries}")
    if any(failures.values()):
        raise SystemExit("The numerical two-layer audit flagged failures.")


if __name__ == "__main__":
    main()


==> anc/verification_code/audit_sandwich_full.py <==
"""Independent coefficient and exact Sturm audit of the full sandwich series.

Finite checks are evidence, not a proof for unrestricted parameters.
"""
from fractions import Fraction
from itertools import product
from math import comb, factorial
import json
from pathlib import Path
import numpy as np


def trim(p):
    p = list(p)
    while len(p) > 1 and not p[-1]:
        p.pop()
    return tuple(p)


def add(p, q, scale=1, shift=0):
    out = list(p) + [0] * max(0, len(q) + shift - len(p))
    for i, c in enumerate(q):
        out[i + shift] += scale * c
    return trim(out)


def build(n):
    out = {}
    for r, s, h in product(range(n + 1), repeat=3):
        p = (1,) if (r, s, h) == (0, 0, 0) else (0,)
        if h == 0 and ((r > 0) != (s > 0)):
            p = (0, 1)
        for mask in ((1,0,0),(0,1,0),(0,0,1),(1,1,0),(1,0,1),(0,1,1),(1,1,1)):
            idx = tuple(a-b for a,b in zip((r,s,h),mask))
            if min(idx) < 0:
                continue
            degree = sum(mask)
            p = add(p, out[idx], 1 if degree != 2 else -1)
            if degree >= 2:
                p = add(p, out[idx], 1 if degree == 2 else -2, 1)
        out[r,s,h] = p
    return out


def choose(n,k):
    return comb(n,k) if 0 <= k <= n else 0


def block_formula(r,s,h):
    out = [0] * (r+s+h+2)
    for i,j,l,m in product(range(r+s+h+1),repeat=4):
        a,b,c = i+j+m,i+l+m,j+l+m
        if a>r or b>s or c>h:
            continue
        k=i+j+l+m
        w=factorial(k)//(factorial(i)*factorial(j)*factorial(l)*factorial(m))
        out[k]+=w*choose(r,a)*choose(s,b)*choose(h,c)
        out[k+1]+=w*(choose(r,a+1)*choose(s,b)+choose(r,a)*choose(s,b+1))*choose(h,c)
    return trim(out)


def remainder(p,q):
    p=list(map(Fraction,p)); q=tuple(map(Fraction,q))
    while len(p)>=len(q) and any(p):
        c=p[-1]/q[-1]; d=len(p)-len(q)
        for i,v in enumerate(q): p[d+i]-=c*v
        p=list(trim(p))
    return trim(p)


def sturm_negative_count(p):
    if len(p)==1: return 0
    seq=[tuple(map(Fraction,p)),tuple(Fraction(i*p[i]) for i in range(1,len(p)))]
    while len(seq[-1])>1:
        rem=tuple(-v for v in remainder(seq[-2],seq[-1]))
        if not any(rem): break
        normal=abs(rem[-1]); seq.append(tuple(v/normal for v in rem))
    def variations(values):
        signs=[1 if x>0 else -1 for x in values if x]
        return sum(a!=b for a,b in zip(signs,signs[1:]))
    return variations([p[-1]*(-1)**(len(p)-1) for p in seq])-variations([p[0] for p in seq])


def main():
    data=build(12)
    exact=0; numeric_suspects=[]; central_growth_failures=[]
    for idx,p in data.items():
        assert min(p)>=0 and p[0]==1
        if max(idx)<=5:
            assert sturm_negative_count(p)==len(p)-1,(idx,p)
            exact+=1
        if max(idx)<=2:
            assert block_formula(*idx)==p,(idx,p,block_formula(*idx))
        roots=np.sort_complex(np.polynomial.polynomial.polyroots(p)) if len(p)>1 else []
        if any(abs(x.imag)>1e-7 or x.real>=0 for x in roots): numeric_suspects.append(idx)
        r,s,h=idx
        if h and max(idx)<=5:
            old=data[r,s,h-1]
            oldroots=sorted(np.polynomial.polynomial.polyroots(old).real)
            newroots=sorted(x.real for x in roots)
            merged=sorted([(x,0) for x in oldroots]+[(x,1) for x in newroots])
            if any(a[1]==b[1] and abs(a[0]-b[0])>1e-7 for a,b in zip(merged,merged[1:])):
                central_growth_failures.append(idx)
    report={'exact_sturm_box':'0 <= r,s,h <= 5','exact_sturm_cases':exact,
            'numerical_box':'0 <= r,s,h <= 12','numerical_cases':len(data),
            'numerical_suspects':numeric_suspects,'central_growth_numerical_failures':central_growth_failures,
            'block_formula_check':'0 <= r,s,h <= 2','scope':'finite audit only'}
    print(json.dumps(report,indent=2))
    Path(__file__).with_name('sandwich_audit_results.json').write_text(json.dumps(report,indent=2)+'\n')
    if numeric_suspects or central_growth_failures:
        raise SystemExit("The finite sandwich audit flagged numerical failures.")


if __name__=='__main__': main()


==> anc/verification_code/check_rank_uniformity.py <==
"""Check direct rank-uniformity hypotheses and their dual versions."""
from explore_chow import compositions, contains
from itertools import combinations
import json
from pathlib import Path


def witnesses(beta):
    elements=[p for n in range(sum(beta)+1) for p in compositions(n) if contains(beta,p)]
    result={}
    for direction in ('lower','upper'):
        for x,y in combinations(elements,2):
            if sum(x)!=sum(y): continue
            for k in range(sum(beta)+1):
                if direction=='lower':
                    xx=[z for z in elements if sum(z)==k and contains(x,z)]
                    yy=[z for z in elements if sum(z)==k and contains(y,z)]
                else:
                    xx=[z for z in elements if sum(z)==k and contains(z,x)]
                    yy=[z for z in elements if sum(z)==k and contains(z,y)]
                if len(xx)!=len(yy):
                    result[direction]={'same_rank_elements':[x,y],'counted_rank':k,'sets':[xx,yy]}
                    break
            if direction in result: break
    return result


if __name__=='__main__':
    result={str(beta):witnesses(beta) for beta in [(2,3),(1,2,1),(1,3)]}
    assert all(set(v)=={'lower','upper'} for v in result.values())
    print(json.dumps(result,indent=2))
    Path(__file__).with_name('rank_uniformity_witnesses.json').write_text(json.dumps(result,indent=2)+'\n')


==> anc/verification_code/explore_chow.py <==
"""Exact experiments for Chow polynomials of layered pattern intervals.

A composition ``beta`` represents the layered permutation
``delta_{b_1} + ... + delta_{b_k}``.  Containment is generalized subword
order.  Polynomial coefficient lists are stored in ascending order and all
coefficient arithmetic is exact over the integers.

The script is deliberately independent of the mesh-pattern project.  Its
role is conjecture discovery and falsification; it is not used as a proof.
"""

from __future__ import annotations

import argparse
from collections.abc import Iterable, Iterator, Sequence
from dataclasses import dataclass
from math import comb


Composition = tuple[int, ...]
Polynomial = tuple[int, ...]


def compositions(total: int) -> Iterator[Composition]:
    """Generate all compositions of ``total`` in lexicographic part order."""

    if total == 0:
        yield ()
        return

    def visit(remaining: int, prefix: list[int]) -> Iterator[Composition]:
        if remaining == 0:
            yield tuple(prefix)
            return
        for part in range(1, remaining + 1):
            prefix.append(part)
            yield from visit(remaining - part, prefix)
            prefix.pop()

    yield from visit(total, [])


def contains(upper: Composition, lower: Composition) -> bool:
    """Return whether ``lower <= upper`` in generalized subword order."""

    cursor = 0
    for part in lower:
        while cursor < len(upper) and upper[cursor] < part:
            cursor += 1
        if cursor == len(upper):
            return False
        cursor += 1
    return True


def canonical_predecessor(beta: Composition) -> Composition:
    """Delete the final cell in the canonical right-growth history."""

    if not beta:
        raise ValueError("the empty composition has no predecessor")
    if beta[-1] == 1:
        return beta[:-1]
    return beta[:-1] + (beta[-1] - 1,)


def polynomial_add(left: Sequence[int], right: Sequence[int]) -> Polynomial:
    size = max(len(left), len(right))
    result = [0] * size
    for index in range(size):
        result[index] = (left[index] if index < len(left) else 0) + (
            right[index] if index < len(right) else 0
        )
    while len(result) > 1 and result[-1] == 0:
        result.pop()
    return tuple(result)


def polynomial_multiply(
    left: Sequence[int], right: Sequence[int]
) -> Polynomial:
    result = [0] * (len(left) + len(right) - 1)
    for left_index, left_coefficient in enumerate(left):
        for right_index, right_coefficient in enumerate(right):
            result[left_index + right_index] += (
                left_coefficient * right_coefficient
            )
    while len(result) > 1 and result[-1] == 0:
        result.pop()
    return tuple(result)


def polynomial_shift(polynomial: Sequence[int], amount: int = 1) -> Polynomial:
    return (0,) * amount + tuple(polynomial)


def q_integer(length: int) -> Polynomial:
    """Return ``[length]_t``; nonpositive lengths represent impossible jumps."""

    return (0,) if length <= 0 else (1,) * length


def gamma_coefficients(polynomial: Sequence[int]) -> Polynomial:
    """Return the gamma coefficients of a palindromic polynomial."""

    degree = len(polynomial) - 1
    residual = list(polynomial)
    gamma: list[int] = []
    for index in range(degree // 2 + 1):
        coefficient = residual[index]
        gamma.append(coefficient)
        for offset in range(degree - 2 * index + 1):
            residual[index + offset] -= coefficient * comb(
                degree - 2 * index, offset
            )
    if any(residual):
        raise ValueError("the polynomial is not palindromic")
    return tuple(gamma)


@dataclass
class ChowData:
    """Exact terminal-chain and characteristic Chow polynomials."""

    max_size: int

    def __post_init__(self) -> None:
        self.by_size: list[list[Composition]] = [
            list(compositions(size)) for size in range(self.max_size + 1)
        ]
        self.terminal: dict[Composition, Polynomial] = {(): (1,)}
        self._compute_terminal_polynomials()

    def _compute_terminal_polynomials(self) -> None:
        """Compute E_alpha by the terminal-chain recurrence.

        Here E_empty=1 and, for nonempty alpha of rank n,

            E_alpha = t * sum_{nu<alpha} E_nu [n-|nu|-1]_t.

        Thus E_alpha/t is the terminal-chain polynomial R_alpha used in the
        research notes.
        """

        for rank in range(1, self.max_size + 1):
            for alpha in self.by_size[rank]:
                accumulator: Polynomial = (0,)
                for lower_rank in range(rank):
                    kernel = q_integer(rank - lower_rank - 1)
                    if kernel == (0,):
                        continue
                    for lower in self.by_size[lower_rank]:
                        if contains(alpha, lower):
                            accumulator = polynomial_add(
                                accumulator,
                                polynomial_multiply(self.terminal[lower], kernel),
                            )
                self.terminal[alpha] = polynomial_shift(accumulator)

    def ideal(self, beta: Composition) -> list[Composition]:
        return [
            alpha
            for rank in range(sum(beta) + 1)
            for alpha in self.by_size[rank]
            if contains(beta, alpha)
        ]

    def chow(self, beta: Composition) -> Polynomial:
        accumulator: Polynomial = (0,)
        for alpha in self.ideal(beta):
            accumulator = polynomial_add(accumulator, self.terminal[alpha])
        return accumulator

    def new_elements(self, beta: Composition) -> set[Composition]:
        predecessor = canonical_predecessor(beta)
        return set(self.ideal(beta)).difference(self.ideal(predecessor))

    def predicted_new_elements(self, beta: Composition) -> set[Composition]:
        """The upper-filter description from the layer-growth lemma."""

        prefix, final_part = beta[:-1], beta[-1]
        capable_positions = [
            index for index, part in enumerate(prefix) if part >= final_part
        ]
        forbidden_prefix = (
            prefix[: capable_positions[-1]] if capable_positions else None
        )
        result: set[Composition] = set()
        for lower in self.ideal(prefix):
            if forbidden_prefix is not None and contains(forbidden_prefix, lower):
                continue
            result.add(lower + (final_part,))
        return result


def parse_composition(text: str) -> Composition:
    if not text.strip():
        return ()
    result = tuple(int(part) for part in text.split(","))
    if any(part <= 0 for part in result):
        raise argparse.ArgumentTypeError("composition parts must be positive")
    return result


def format_polynomial(polynomial: Iterable[int]) -> str:
    return "[" + ", ".join(str(coefficient) for coefficient in polynomial) + "]"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-size", type=int, default=10)
    parser.add_argument("--beta", type=parse_composition)
    parser.add_argument(
        "--audit-growth",
        action="store_true",
        help="check the exact new-filter description for every beta in range",
    )
    arguments = parser.parse_args()

    required_size = sum(arguments.beta) if arguments.beta is not None else 0
    max_size = max(arguments.max_size, required_size)
    data = ChowData(max_size)

    if arguments.audit_growth:
        failures: list[Composition] = []
        for rank in range(1, max_size + 1):
            for beta in data.by_size[rank]:
                if data.new_elements(beta) != data.predicted_new_elements(beta):
                    failures.append(beta)
        if failures:
            raise SystemExit(f"layer-growth failures: {failures}")
        print(f"layer-growth identity verified through total size {max_size}")

    if arguments.beta is not None:
        chow = data.chow(arguments.beta)
        print(f"beta = {arguments.beta}")
        print(f"H_beta coefficients = {format_polynomial(chow)}")
        print(f"gamma coefficients  = {format_polynomial(gamma_coefficients(chow))}")
        if arguments.beta:
            predecessor = canonical_predecessor(arguments.beta)
            print(f"canonical predecessor = {predecessor}")
            print(f"new elements = {sorted(data.new_elements(arguments.beta))}")


if __name__ == "__main__":
    main()


==> anc/verification_code/requirements.txt <==
numpy==2.3.5
sympy==1.14.0


==> anc/verification_code/results/central_three_results.json <==
{
  "symbolic_identities": "coefficient elimination; Jacobi root constraint; positivity division; balanced factorization; r=1 boundary",
  "slot_and_degree_checks": 1331,
  "slot_range": "0 <= r,s,h <= 10, m=h+1",
  "direct_interval_checks": 145,
  "exact_interlacing_checks": 81,
  "interlacing_range": "0 <= r,s <= 8; exact rational root isolation",
  "scope": "regression checks only; no claim for all central sizes"
}


==> anc/verification_code/results/diagonal_exact_results.json <==
{
  "maximum_diagonal_size": 24,
  "arithmetic": "integer coefficients and rational root isolation",
  "negative_simple_root_checks": 24,
  "consecutive_interlacing_checks": 23,
  "scope": "finite regression check, not an all-parameter proof"
}


==> anc/verification_code/results/incidence_definition_results.json <==
{
  "maximum_total_size": 8,
  "principal_intervals": 255,
  "reduced_characteristic_kernel_intervals": 5531,
  "final_layer_filter_hosts": 255,
  "actual_permutation_subpattern_hosts": 255,
  "arithmetic": "exact integers; no floating-point root tests",
  "scope": "finite cross-check of definitions, not an all-size proof"
}


==> anc/verification_code/results/proof_regression_results.json <==
{
  "gamma_transfer_rational_cases": 40,
  "exact_increment_cases": 24,
  "central_coefficient_positions": 1815,
  "central_boundary_range": "0 <= r,s <= 10, including all zero-coefficient tails",
  "symbolic_widths": "1 <= a <= 6; indeterminate growth parameter",
  "symbolic_flank_families": 9,
  "flank_range": "0 <= r,s <= 2; indeterminate h, roots at h=19,20",
  "residue_and_chain_rule": "exact symbolic identities",
  "global_gamma_degree_bound": "symbolic numerator-support check and 36 exact coefficient cases",
  "scope": "regression checks, not an independent human review or a proof of an unrestricted conjecture"
}


==> anc/verification_code/results/rank_uniformity_witnesses.json <==
{
  "(2, 3)": {
    "lower": {
      "same_rank_elements": [
        [
          1,
          2
        ],
        [
          3
        ]
      ],
      "counted_rank": 2,
      "sets": [
        [
          [
            1,
            1
          ],
          [
            2
          ]
        ],
        [
          [
            2
          ]
        ]
      ]
    },
    "upper": {
      "same_rank_elements": [
        [
          1,
          1
        ],
        [
          2
        ]
      ],
      "counted_rank": 3,
      "sets": [
        [
          [
            1,
            2
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            2,
            1
          ],
          [
            3
          ]
        ]
      ]
    }
  },
  "(1, 2, 1)": {
    "lower": {
      "same_rank_elements": [
        [
          1,
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "counted_rank": 2,
      "sets": [
        [
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2
          ]
        ]
      ]
    },
    "upper": {
      "same_rank_elements": [
        [
          1,
          1
        ],
        [
          2
        ]
      ],
      "counted_rank": 3,
      "sets": [
        [
          [
            1,
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            2,
            1
          ]
        ]
      ]
    }
  },
  "(1, 3)": {
    "lower": {
      "same_rank_elements": [
        [
          1,
          2
        ],
        [
          3
        ]
      ],
      "counted_rank": 2,
      "sets": [
        [
          [
            1,
            1
          ],
          [
            2
          ]
        ],
        [
          [
            2
          ]
        ]
      ]
    },
    "upper": {
      "same_rank_elements": [
        [
          1,
          1
        ],
        [
          2
        ]
      ],
      "counted_rank": 3,
      "sets": [
        [
          [
            1,
            2
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            3
          ]
        ]
      ]
    }
  }
}


==> anc/verification_code/results/sandwich_audit_results.json <==
{
  "exact_sturm_box": "0 <= r,s,h <= 5",
  "exact_sturm_cases": 216,
  "numerical_box": "0 <= r,s,h <= 12",
  "numerical_cases": 2197,
  "numerical_suspects": [],
  "central_growth_numerical_failures": [],
  "block_formula_check": "0 <= r,s,h <= 2",
  "scope": "finite audit only"
}


==> anc/verification_code/results/sandwich_limit_results.json <==
{
  "exact_limit_polynomials": 25,
  "range": "0 <= r,s <= 4",
  "checked": "Rodrigues identity, symmetry, exact Sturm counts, leading coefficients in h",
  "independent_series_comparison": 125,
  "moderate_parameter_interlacing_checks": [
    [
      1,
      1,
      100
    ],
    [
      1,
      2,
      100
    ],
    [
      1,
      3,
      100
    ],
    [
      1,
      4,
      100
    ],
    [
      2,
      1,
      100
    ],
    [
      2,
      2,
      100
    ],
    [
      2,
      3,
      100
    ],
    [
      2,
      4,
      100
    ],
    [
      3,
      1,
      100
    ],
    [
      3,
      2,
      100
    ],
    [
      3,
      3,
      100
    ],
    [
      3,
      4,
      100
    ],
    [
      4,
      1,
      100
    ],
    [
      4,
      2,
      100
    ],
    [
      4,
      3,
      100
    ],
    [
      4,
      4,
      100
    ]
  ],
  "scope": "finite regression checks; the all-size proof is in the manuscript section on fixed-flank asymptotics"
}


==> anc/verification_code/results/verification_run.json <==
{
  "completed_utc": "2026-10-14T08:10:51.517110+00:00",
  "python_version": "3.12.14",
  "dependency_versions": {
    "numpy": "2.3.5",
    "sympy": "1.14.0"
  },
  "assertions_enabled": true,
  "suite_size": 16,
  "executed": 16,
  "all_checks_succeeded": true,
  "scope": "Offline symbolic and finite regression checks; not formal proof verification, a human referee report, or evidence for unrestricted conjectures.",
  "source_sha256": {
    "audit_interlacing.py": "0e8671916efffb214afc5f3b057d92bf0219462169526007e2c1816a3fa3d883",
    "audit_sandwich_full.py": "214cafc173310b2b4771db91499807b9affb8ddbf5a11a49b86641204dac9657",
    "check_rank_uniformity.py": "6334bfed3f2955a69a52e78e39007fe4f2c7359b4669bff17ce4a43e45722d8f",
    "explore_chow.py": "3c97bc59a4c0a40ef73fe46789d34a436d4f505b871284c5e52e934bd3a80fde",
    "run_checks.py": "15e54b15c0e653a29b6dabd7fd1f946c018cbde73bbf5a6f9dbb44906c6b1e22",
    "sandwich_coefficients.py": "389b8ca4d6e61d25c341c37dea0e9e94db05e7869297c4fdb668226b8bf2393e",
    "two_layer_engine.py": "c4c9760e714d0d3283c9a3dff9908d4eceb6e14024ed65fb2c2135bd6582b1c2",
    "verify_central_three.py": "2311d89c3b981ff83a41ea16d7d78a71dbb398dd77e47ccfae0ff7e8843be3d0",
    "verify_diagonal_exact.py": "69dc311f04ee510767361130d8791318ba248711596ed18eaf6a8884b1611112",
    "verify_fixed_layer_operator.py": "dca6376af8e00a945d99db7908ac131256df8c808f99e3d86bd387cd139b7f3e",
    "verify_incidence_definition.py": "d5dbe631dfc101508162015d62a8ffba08beb94d017844549d15e02d9d467d07",
    "verify_min_three_exact.py": "35544f02c56dc270a434f77dfdaab610ffae2756ca4625845f652a6eb90d3cd1",
    "verify_proof_identities.py": "76a2cef299c397f7735eb00eff46601cd79bf46acc8a25071a03df4fe5255422",
    "verify_proof_regressions.py": "f0311f9815ac2a483cc68741290b12ecd49a7850f93a14669897bf4e1b487371",
    "verify_sandwich_limit.py": "df9ad0780c26d37cd1a3390693526789f9aadd83a5dc0137696b967d4e5f29db",
    "verify_singleton_prefix_v2.py": "9ba56cb9d39d3d3546a0f0f17000c5ee02c3fa5571a2b3325bf67e4ed95913fe",
    "verify_singleton_sandwich.py": "1171a2362e367f8c070f46ce357cc2d4bfb2c69efecf31cde69cb64ab5a0d6d4",
    "verify_singleton_sandwich_gamma.py": "b77fa9bce46b73394e260fcf75dcb6cacadf02a212dd4e0ba46eb33b10e003c4",
    "verify_v4_exact.py": "64971ea5078ebec6435e5eddef77b92dfe2f3a4cd8a7746877c92f258f55485c",
    "verify_width_four_symbolic.py": "ed287de36aef81bbfda8bd40e9d2fe1dd0df76c548527387d5b40500cad1241f"
  },
  "records": [
    {
      "script": "verify_fixed_layer_operator.py",
      "exit_code": 0,
      "elapsed_seconds": 0.393,
      "stdout": "rightmost-embedding operator verified on all boxes [3]^k, k <= 4\n",
      "stderr": ""
    },
    {
      "script": "verify_min_three_exact.py",
      "exit_code": 0,
      "elapsed_seconds": 1.6,
      "stdout": "formula failures: []\ninterlacing failures: []\n",
      "stderr": ""
    },
    {
      "script": "verify_v4_exact.py",
      "exit_code": 0,
      "elapsed_seconds": 0.19,
      "stdout": "v4 closed forms and exact fixed-width transfer verified\n",
      "stderr": ""
    },
    {
      "script": "verify_proof_identities.py",
      "exit_code": 0,
      "elapsed_seconds": 0.077,
      "stdout": "all exact sign identities verified through parameter 100\n",
      "stderr": ""
    },
    {
      "script": "verify_singleton_prefix_v2.py",
      "exit_code": 0,
      "elapsed_seconds": 1.407,
      "stdout": "singleton-prefix formula verified for 54 hosts\nconsecutive gamma interlacing numerically verified for 1 <= r,b <= 15\n",
      "stderr": ""
    },
    {
      "script": "verify_singleton_sandwich.py",
      "exit_code": 0,
      "elapsed_seconds": 1.38,
      "stdout": "singleton-sandwich decomposition verified for 145 hosts\n",
      "stderr": ""
    },
    {
      "script": "verify_singleton_sandwich_gamma.py",
      "exit_code": 0,
      "elapsed_seconds": 0.745,
      "stdout": "singleton-sandwich gamma series verified on the full box 0 <= r,s,h <= 7\n",
      "stderr": ""
    },
    {
      "script": "verify_sandwich_limit.py",
      "exit_code": 0,
      "elapsed_seconds": 0.315,
      "stdout": "{\n  \"exact_limit_polynomials\": 25,\n  \"range\": \"0 <= r,s <= 4\",\n  \"checked\": \"Rodrigues identity, symmetry, exact Sturm counts, leading coefficients in h\",\n  \"independent_series_comparison\": 125,\n  \"moderate_parameter_interlacing_checks\": [\n    [\n      1,\n      1,\n      100\n    ],\n    [\n      1,\n      2,\n      100\n    ],\n    [\n      1,\n      3,\n      100\n    ],\n    [\n      1,\n      4,\n      100\n    ],\n    [\n      2,\n      1,\n      100\n    ],\n    [\n      2,\n      2,\n      100\n    ],\n    [\n      2,\n      3,\n      100\n    ],\n    [\n      2,\n      4,\n      100\n    ],\n    [\n      3,\n      1,\n      100\n    ],\n    [\n      3,\n      2,\n      100\n    ],\n    [\n      3,\n      3,\n      100\n    ],\n    [\n      3,\n      4,\n      100\n    ],\n    [\n      4,\n      1,\n      100\n    ],\n    [\n      4,\n      2,\n      100\n    ],\n    [\n      4,\n      3,\n      100\n    ],\n    [\n      4,\n      4,\n      100\n    ]\n  ],\n  \"scope\": \"finite regression checks; the all-size proof is in the manuscript section on fixed-flank asymptotics\"\n}\n",
      "stderr": ""
    },
    {
      "script": "verify_central_three.py",
      "exit_code": 0,
      "elapsed_seconds": 4.077,
      "stdout": "symbolic coefficient identity verified\nroot constraint, division, and balanced factorization verified\none-flank boundary certificate verified\nslot formula and degree checked on 1331 triples\ndirect composition-interval checks 145\n{\n  \"symbolic_identities\": \"coefficient elimination; Jacobi root constraint; positivity division; balanced factorization; r=1 boundary\",\n  \"slot_and_degree_checks\": 1331,\n  \"slot_range\": \"0 <= r,s,h <= 10, m=h+1\",\n  \"direct_interval_checks\": 145,\n  \"exact_interlacing_checks\": 81,\n  \"interlacing_range\": \"0 <= r,s <= 8; exact rational root isolation\",\n  \"scope\": \"regression checks only; no claim for all central sizes\"\n}\n",
      "stderr": ""
    },
    {
      "script": "check_rank_uniformity.py",
      "exit_code": 0,
      "elapsed_seconds": 0.121,
      "stdout": "{\n  \"(2, 3)\": {\n    \"lower\": {\n      \"same_rank_elements\": [\n        [\n          1,\n          2\n        ],\n        [\n          3\n        ]\n      ],\n      \"counted_rank\": 2,\n      \"sets\": [\n        [\n          [\n            1,\n            1\n          ],\n          [\n            2\n          ]\n        ],\n        [\n          [\n            2\n          ]\n        ]\n      ]\n    },\n    \"upper\": {\n      \"same_rank_elements\": [\n        [\n          1,\n          1\n        ],\n        [\n          2\n        ]\n      ],\n      \"counted_rank\": 3,\n      \"sets\": [\n        [\n          [\n            1,\n            2\n          ],\n          [\n            2,\n            1\n          ]\n        ],\n        [\n          [\n            1,\n            2\n          ],\n          [\n            2,\n            1\n          ],\n          [\n            3\n          ]\n        ]\n      ]\n    }\n  },\n  \"(1, 2, 1)\": {\n    \"lower\": {\n      \"same_rank_elements\": [\n        [\n          1,\n          1,\n          1\n        ],\n        [\n          1,\n          2\n        ]\n      ],\n      \"counted_rank\": 2,\n      \"sets\": [\n        [\n          [\n            1,\n            1\n          ]\n        ],\n        [\n          [\n            1,\n            1\n          ],\n          [\n            2\n          ]\n        ]\n      ]\n    },\n    \"upper\": {\n      \"same_rank_elements\": [\n        [\n          1,\n          1\n        ],\n        [\n          2\n        ]\n      ],\n      \"counted_rank\": 3,\n      \"sets\": [\n        [\n          [\n            1,\n            1,\n            1\n          ],\n          [\n            1,\n            2\n          ],\n          [\n            2,\n            1\n          ]\n        ],\n        [\n          [\n            1,\n            2\n          ],\n          [\n            2,\n            1\n          ]\n        ]\n      ]\n    }\n  },\n  \"(1, 3)\": {\n    \"lower\": {\n      \"same_rank_elements\": [\n        [\n          1,\n          2\n        ],\n        [\n          3\n        ]\n      ],\n      \"counted_rank\": 2,\n      \"sets\": [\n        [\n          [\n            1,\n            1\n          ],\n          [\n            2\n          ]\n        ],\n        [\n          [\n            2\n          ]\n        ]\n      ]\n    },\n    \"upper\": {\n      \"same_rank_elements\": [\n        [\n          1,\n          1\n        ],\n        [\n          2\n        ]\n      ],\n      \"counted_rank\": 3,\n      \"sets\": [\n        [\n          [\n            1,\n            2\n          ]\n        ],\n        [\n          [\n            1,\n            2\n          ],\n          [\n            3\n          ]\n        ]\n      ]\n    }\n  }\n}\n",
      "stderr": ""
    },
    {
      "script": "verify_incidence_definition.py",
      "exit_code": 0,
      "elapsed_seconds": 0.534,
      "stdout": "{\n  \"maximum_total_size\": 8,\n  \"principal_intervals\": 255,\n  \"reduced_characteristic_kernel_intervals\": 5531,\n  \"final_layer_filter_hosts\": 255,\n  \"actual_permutation_subpattern_hosts\": 255,\n  \"arithmetic\": \"exact integers; no floating-point root tests\",\n  \"scope\": \"finite cross-check of definitions, not an all-size proof\"\n}\n",
      "stderr": ""
    },
    {
      "script": "verify_width_four_symbolic.py",
      "exit_code": 0,
      "elapsed_seconds": 1.765,
      "stdout": "{\n  \"all_parameter_identities\": \"passed\",\n  \"shifted_coefficient_signs\": \"passed\",\n  \"rational_boundary_case\": \"passed\",\n  \"sympy_version\": \"1.14.0\",\n  \"scope\": \"symbolic algebra certificates; root argument is in the manuscript\"\n}\n",
      "stderr": ""
    },
    {
      "script": "verify_diagonal_exact.py",
      "exit_code": 0,
      "elapsed_seconds": 4.505,
      "stdout": "exact diagonal interlacing through 1\nexact diagonal interlacing through 2\nexact diagonal interlacing through 3\nexact diagonal interlacing through 4\nexact diagonal interlacing through 5\nexact diagonal interlacing through 6\nexact diagonal interlacing through 7\nexact diagonal interlacing through 8\nexact diagonal interlacing through 9\nexact diagonal interlacing through 10\nexact diagonal interlacing through 11\nexact diagonal interlacing through 12\nexact diagonal interlacing through 13\nexact diagonal interlacing through 14\nexact diagonal interlacing through 15\nexact diagonal interlacing through 16\nexact diagonal interlacing through 17\nexact diagonal interlacing through 18\nexact diagonal interlacing through 19\nexact diagonal interlacing through 20\nexact diagonal interlacing through 21\nexact diagonal interlacing through 22\nexact diagonal interlacing through 23\nexact diagonal interlacing through 24\n",
      "stderr": ""
    },
    {
      "script": "audit_interlacing.py",
      "exit_code": 0,
      "elapsed_seconds": 0.913,
      "stdout": "numerical two-layer audit through parts 16 (exact coefficients)\nclosed forms: []\nterminal real-rootedness: []\ncanonical interlacing: []\nincrement real-rootedness: []\nold/increment interlacing: []\nincrement/new interlacing: []\ngamma-difference nonnegativity: []\ngamma-difference real-rootedness: []\nold-gamma/difference interlacing: []\ndiagonal gamma Sturm: []\n",
      "stderr": ""
    },
    {
      "script": "audit_sandwich_full.py",
      "exit_code": 0,
      "elapsed_seconds": 0.499,
      "stdout": "{\n  \"exact_sturm_box\": \"0 <= r,s,h <= 5\",\n  \"exact_sturm_cases\": 216,\n  \"numerical_box\": \"0 <= r,s,h <= 12\",\n  \"numerical_cases\": 2197,\n  \"numerical_suspects\": [],\n  \"central_growth_numerical_failures\": [],\n  \"block_formula_check\": \"0 <= r,s,h <= 2\",\n  \"scope\": \"finite audit only\"\n}\n",
      "stderr": ""
    },
    {
      "script": "verify_proof_regressions.py",
      "exit_code": 0,
      "elapsed_seconds": 4.74,
      "stdout": "gamma/Chow transfer: 40 rational cases; 24 exact increment cases\ncentral-three boundary coefficient checks: 1815\nanalytic scaling: 6 symbolic two-layer widths; 9 symbolic flank families\n{\n  \"gamma_transfer_rational_cases\": 40,\n  \"exact_increment_cases\": 24,\n  \"central_coefficient_positions\": 1815,\n  \"central_boundary_range\": \"0 <= r,s <= 10, including all zero-coefficient tails\",\n  \"symbolic_widths\": \"1 <= a <= 6; indeterminate growth parameter\",\n  \"symbolic_flank_families\": 9,\n  \"flank_range\": \"0 <= r,s <= 2; indeterminate h, roots at h=19,20\",\n  \"residue_and_chain_rule\": \"exact symbolic identities\",\n  \"global_gamma_degree_bound\": \"symbolic numerator-support check and 36 exact coefficient cases\",\n  \"scope\": \"regression checks, not an independent human review or a proof of an unrestricted conjecture\"\n}\n",
      "stderr": ""
    }
  ]
}


==> anc/verification_code/results/width_four_symbolic_results.json <==
{
  "all_parameter_identities": "passed",
  "shifted_coefficient_signs": "passed",
  "rational_boundary_case": "passed",
  "sympy_version": "1.14.0",
  "scope": "symbolic algebra certificates; root argument is in the manuscript"
}


==> anc/verification_code/run_checks.py <==
"""Run the public offline regression suite and record its actual scope."""
from datetime import datetime, timezone
from hashlib import sha256
from importlib import metadata
import json
import os
from pathlib import Path
import platform
import re
import subprocess
import sys
from time import perf_counter, time_ns


DIRECTORY = Path(__file__).resolve().parent
RESULTS = DIRECTORY / "results"
SCRIPTS = (
    "verify_fixed_layer_operator.py", "verify_min_three_exact.py",
    "verify_v4_exact.py", "verify_proof_identities.py",
    "verify_singleton_prefix_v2.py", "verify_singleton_sandwich.py",
    "verify_singleton_sandwich_gamma.py", "verify_sandwich_limit.py",
    "verify_central_three.py", "check_rank_uniformity.py",
    "verify_incidence_definition.py", "verify_width_four_symbolic.py",
    "verify_diagonal_exact.py", "audit_interlacing.py", "audit_sandwich_full.py",
    "verify_proof_regressions.py",
)
REPORTS = {
    "verify_sandwich_limit.py": "sandwich_limit_results.json",
    "verify_central_three.py": "central_three_results.json",
    "check_rank_uniformity.py": "rank_uniformity_witnesses.json",
    "verify_incidence_definition.py": "incidence_definition_results.json",
    "verify_width_four_symbolic.py": "width_four_symbolic_results.json",
    "verify_diagonal_exact.py": "diagonal_exact_results.json",
    "audit_sandwich_full.py": "sandwich_audit_results.json",
    "verify_proof_regressions.py": "proof_regression_results.json",
}


def public_output(value):
    """Retain diagnostics while removing local checkout/runtime paths."""
    replacements = [(str(DIRECTORY), "<supplement>"),
                    (str(Path(sys.executable).parent), "<python-runtime>")]
    for entry in sys.path:
        if entry and os.path.isabs(entry):
            replacements.append((entry, "<runtime-path>"))
    for original, label in sorted(replacements, key=lambda item: -len(item[0])):
        value = value.replace(original, label).replace(original.replace("\\", "/"), label)
    # Traceback/warning filenames outside those directories are also private.
    value = re.sub(r'(["\'])([A-Za-z]:[\\/][^"\'\r\n]+)\1',
                   lambda match: match[1] + "<external>/" +
                   re.split(r"[\\/]", match[2])[-1] + match[1], value)
    return value


def validate_report(script, started_ns):
    if script not in REPORTS:
        return None
    path = DIRECTORY / REPORTS[script]
    if not path.is_file() or path.stat().st_mtime_ns < started_ns - 2_000_000_000:
        raise RuntimeError("A fresh scope report was not generated: " + path.name)
    report = json.loads(path.read_text(encoding="utf-8"))
    if script == "audit_sandwich_full.py":
        for field in ("numerical_suspects", "central_growth_numerical_failures"):
            if report.get(field) != []:
                raise RuntimeError("Nonempty or missing failure field: " + field)
    if script == "verify_width_four_symbolic.py":
        for field in ("all_parameter_identities", "shifted_coefficient_signs", "rational_boundary_case"):
            if report.get(field) != "passed":
                raise RuntimeError("Symbolic report did not pass: " + field)
    return path.name


def main():
    if sys.flags.optimize:
        raise SystemExit("Do not use python -O/-OO: the checks require enabled assertions.")
    if sys.version_info < (3, 11):
        raise SystemExit("Python 3.11 or later is required by the pinned NumPy version.")
    if hasattr(sys.stdout, "reconfigure"):
        sys.stdout.reconfigure(encoding="utf-8")
    versions = {name: metadata.version(name) for name in ("numpy", "sympy")}
    RESULTS.mkdir(exist_ok=True)
    environment = os.environ.copy()
    environment.pop("PYTHONOPTIMIZE", None)
    environment["PYTHONIOENCODING"] = "utf-8"
    environment["PYTHONDONTWRITEBYTECODE"] = "1"
    records = []
    generated_reports = []
    for script in SCRIPTS:
        print("RUN", script, flush=True)
        started = perf_counter()
        started_ns = time_ns()
        process = subprocess.run(
            [sys.executable, str(DIRECTORY / script)], cwd=DIRECTORY,
            capture_output=True, encoding="utf-8", errors="replace", env=environment,
        )
        record = {"script": script, "exit_code": process.returncode,
                  "elapsed_seconds": round(perf_counter() - started, 3),
                  "stdout": public_output(process.stdout),
                  "stderr": public_output(process.stderr)}
        records.append(record)
        if process.returncode == 0:
            try:
                filename = validate_report(script, started_ns)
                if filename:
                    generated_reports.append(filename)
            except (OSError, ValueError, RuntimeError) as error:
                record["report_validation_error"] = public_output(str(error))
        print("EXIT", process.returncode, flush=True)
        if process.returncode or "report_validation_error" in record:
            print(record["stdout"], record["stderr"],
                  record.get("report_validation_error", ""), flush=True)
            break
    passed = len(records) == len(SCRIPTS) and all(
        record["exit_code"] == 0 and "report_validation_error" not in record
        for record in records
    )
    if passed:
        for filename in generated_reports:
            (DIRECTORY / filename).replace(RESULTS / filename)
    report = {
        "completed_utc": datetime.now(timezone.utc).isoformat(),
        "python_version": platform.python_version(), "dependency_versions": versions,
        "assertions_enabled": True, "suite_size": len(SCRIPTS), "executed": len(records),
        "all_checks_succeeded": passed,
        "scope": "Offline symbolic and finite regression checks; not formal proof verification, a human referee report, or evidence for unrestricted conjectures.",
        "source_sha256": {
            path.name: sha256(path.read_bytes()).hexdigest()
            for path in sorted(DIRECTORY.glob("*.py"))
        },
        "records": records,
    }
    (RESULTS / "verification_run.json").write_text(
        json.dumps(report, indent=2, ensure_ascii=False) + "\n", encoding="utf-8"
    )
    if not passed:
        raise SystemExit(1)
    print("All", len(records), "checks passed. Reports are in results/.", flush=True)


if __name__ == "__main__":
    main()


==> anc/verification_code/sandwich_coefficients.py <==
"""Exact singleton-sandwich gamma coefficients used by the limit checks."""
from itertools import product
from math import comb, factorial

from audit_sandwich_full import trim


def choose(n, k):
    return comb(n, k) if 0 <= k <= n else 0


def coefficients(r, s, h):
    out = [0] * (r + s + 2)
    for i, j, l, m in product(range(r + s + 1), repeat=4):
        a, b, c = i + j + m, i + l + m, j + l + m
        if a > r or b > s or c > h:
            continue
        k = i + j + l + m
        weight = factorial(k) // (factorial(i) * factorial(j) * factorial(l) * factorial(m))
        out[k] += weight * choose(r, a) * choose(s, b) * choose(h, c)
        out[k + 1] += weight * (
            choose(r, a + 1) * choose(s, b)
            + choose(r, a) * choose(s, b + 1)
        ) * choose(h, c)
    return trim(out)


==> anc/verification_code/two_layer_engine.py <==
"""Exact coefficient engine for two-layer layered pattern intervals.

All polynomials are tuples of integer coefficients in ascending order.  This
module contains no numerical root logic; it implements only identities proved
from the terminal-chain recurrence.
"""

from __future__ import annotations

from math import comb

from explore_chow import (
    Polynomial,
    polynomial_add,
    polynomial_multiply,
)


def c_power(exponent: int) -> Polynomial:
    """Return ``(1+t)^exponent``."""

    return tuple(comb(exponent, index) for index in range(exponent + 1))


def q_integer(length: int) -> Polynomial:
    return (0,) if length <= 0 else (1,) * length


def jump_weight(distance: int) -> Polynomial:
    """Return ``t[distance-1]_t``."""

    return (0,) if distance <= 1 else (0,) + (1,) * (distance - 1)


def polynomial_subtract(
    left: Polynomial, right: Polynomial
) -> Polynomial:
    result = [
        (left[index] if index < len(left) else 0)
        - (right[index] if index < len(right) else 0)
        for index in range(max(len(left), len(right)))
    ]
    while len(result) > 1 and result[-1] == 0:
        result.pop()
    return tuple(result)


def chain_chow(size: int) -> Polynomial:
    """The Chow polynomial of the one-part interval of total size ``size``."""

    return c_power(size - 1)


class TwoLayerData:
    """Terminal and characteristic Chow polynomials for all ``(a,b)``."""

    def __init__(self, maximum_part: int) -> None:
        self.maximum_part = maximum_part
        self.terminal: list[list[Polynomial | None]] = [
            [None] * (maximum_part + 1) for _ in range(maximum_part + 1)
        ]
        self._compute_terminal_polynomials()

    def _compute_terminal_polynomials(self) -> None:
        for first in range(1, self.maximum_part + 1):
            for second in range(1, self.maximum_part + 1):
                value = polynomial_multiply(
                    c_power(max(first, second) - 1),
                    q_integer(min(first, second)),
                )
                for first_drop in range(first):
                    for second_drop in range(second):
                        weight = jump_weight(first_drop + second_drop)
                        if weight == (0,):
                            continue
                        previous = self.terminal[first - first_drop][
                            second - second_drop
                        ]
                        if previous is None:
                            raise RuntimeError("non-triangular recurrence")
                        value = polynomial_add(
                            value, polynomial_multiply(previous, weight)
                        )
                self.terminal[first][second] = value

    def chow(self, first: int, second: int) -> Polynomial:
        value = c_power(max(first, second) - 1)
        for row in range(1, first + 1):
            for column in range(1, second + 1):
                terminal = self.terminal[row][column]
                if terminal is None:
                    raise RuntimeError("missing terminal polynomial")
                value = polynomial_add(value, (0,) + terminal)
        return value


def small_part_closed_form(first: int, second: int) -> Polynomial | None:
    """Return the proved closed form when the first part is 1 or 2."""

    if first == 1 and second >= 2:
        return polynomial_add(
            c_power(second),
            (0,)
            + tuple((second - 1) * item for item in c_power(second - 2)),
        )
    if first == 2 and second >= 3:
        value = c_power(second + 1)
        value = polynomial_add(
            value,
            (0,)
            + tuple(2 * (second - 1) * item for item in c_power(second - 1)),
        )
        return polynomial_add(
            value,
            (0, 0)
            + tuple(
                comb(second - 1, 2) * item
                for item in c_power(second - 3)
            ),
        )
    return None



==> anc/verification_code/verify_central_three.py <==
"""Exact audits for the marked-slot formula and central-three theorem.

The all-parameter proof is in the manuscript. Finite tests are regression
checks, not premises of that proof. SymPy is used for symbolic identities
and rational root isolation; no floating-point root computation is used.
"""
from pathlib import Path
from math import comb, factorial
from itertools import product
import json
import sympy as S
from audit_sandwich_full import build, trim, sturm_negative_count
from explore_chow import ChowData
from verify_singleton_prefix_v2 import gamma_to_chow

def choose(n,k):
    return comb(n,k) if 0<=k<=n else 0

def slots(r,s,m):
    out=[0]*(r+s+m+1)
    for i in range(min(m,r)+1):
        for j in range(min(m-i,s)+1):
            for k in range(min(r-i,s-j)+1):
                out[k+i+j]+=(comb(m,i)*comb(m-i,j)*comb(m+k-1,k)
                              *comb(r,k+i)*comb(s,k+j))
    return trim(out)

def symbolic_checks():
    r,s,z,j=S.symbols("r s z j")
    total=r+s; p=r*s; d=s-r; K=(r+1)*(s+1)
    A=4*p+3*total+2; C=2*p+3*total+5
    E=K*d*d+(4-p)*total+6
    L=4*p*p+8*p*total+5*p+3*total*total-5
    R=K+A*z-d*d*z*z
    N=S.Poly(S.expand(C*z*R-E*z*z+L*z+K*(K-1)),z)
    T=S.Poly(p*p+3*p*total+3*total*total+3*p+9*total+8
             +((p+total)*d*d-p*total-total*total-6*p-8*total-8)*z
             +K*(total+4-d*d)*z*z,z)
    M=(total+2)*(r+2)*(s+2)
    # Clear the explicit common denominator first. This is faster and
    # yields a polynomial identity in the three indeterminates r,s,j.
    def tail(start):
        return S.prod((r-j+a)*(s-j+a) for a in range(start,4))
    def fall(h):
        return S.prod((j-a)**2 for a in range(h))
    def pnum(k):
        u=r-k+1; v=s-k+1
        return u*v+k*(u+v)
    def qnum(k):
        u=r-k+1; v=s-k+1
        den=u*(u+1)*v*(v+1)
        return ((k+1)*den+2*k*k*(u+v)*(u+1)*(v+1)
              +k*(k-1)**2*(u*(u+1)+v*(v+1))
              +2*k*k*(k-1)*(u+1)*(v+1))
    cleared=M*(tail(3)*qnum(j)-j*j*qnum(j-1))
    cleared-=sum(T.nth(h)*fall(h)*pnum(j-h)*tail(h+2) for h in range(3))
    cleared+=sum(N.nth(h)*(-1)**h*fall(h)*tail(h+1) for h in range(4))
    assert S.Poly(S.expand(cleared),r,s,j).is_zero
    print("symbolic coefficient identity verified",flush=True)
    A0=1+((total+2)*(total+1)/K-2)*z
    B0=(total+2)*z*(1-z)/K
    C0=S.diff(A0,z)+B0*p/(z*(1-z))
    D0=A0+S.diff(B0,z)-B0*(1+(total-1)*z)/(z*(1-z))
    assert S.cancel(A0*D0-B0*C0-(K-A*z-d*d*z*z)/K)==0
    U=(p-4)*total-6; V=(p-5)*total-p-7
    division=(C*z+E/(d*d))*R+(V*d*d+U*A)/(d*d)*z+K*(U-d*d)/(d*d)
    assert S.cancel(N.as_expr()-division)==0
    n=S.symbols("n")
    balanced=(n+1)*(n+2)*(2*(4*n*n+7*n+1)*z*z+2*n*(3*n+4)*z+n*(n+1))
    assert S.expand(N.as_expr().subs({r:n,s:n})-balanced)==0
    print("root constraint, division, and balanced factorization verified",flush=True)
    p1=1+(2*s+1)*z+s*(s-1)*z*z/2
    q1=1+(4*s+2)*z+(5*s*(s-1)/2+2*s)*z*z+s*(s-1)*(s-2)*z**3/3
    w=4*s**3+25*s*s+35*s+8
    rem=-(w*z+4*(s+1)*(s+2))/(3*s*(s-1))
    assert S.cancel(S.rem(q1,p1,z)-rem)==0
    eta=-4*(s+1)*(s+2)/w
    expected=-s*(s-1)*(8*s**4+80*s**3+211*s*s+181*s+24)/w**2
    assert S.cancel(p1.subs(z,eta)-expected)==0
    print("one-flank boundary certificate verified",flush=True)

def main():
    symbolic_checks()
    data=build(10)
    coefficients=0
    for r,s,h in product(range(11),repeat=3):
        m=h+1; v=slots(r,s,m)
        assert v==data[r,s,h],(r,s,m)
        expected=min(r+s,r+m,s+m,(r+s+m)//2)
        assert len(v)-1==expected,(r,s,m)
        coefficients+=1
    print("slot formula and degree checked on",coefficients,"triples",flush=True)
    direct=ChowData(11); direct_cases=0
    for r,s in product(range(6),repeat=2):
        for b in range(2,7):
            if r+s+b>11: continue
            actual=trim(direct.chow((1,)*r+(b,)+(1,)*s))
            predicted=trim(gamma_to_chow(slots(r,s,b-1),r+s+b-1))
            assert actual==predicted,(r,s,b)
            direct_cases+=1
    print("direct composition-interval checks",direct_cases,flush=True)
    z=S.symbols("z")
    exact_interlacing=0
    for r,s in product(range(9),repeat=2):
        p=slots(r,s,1); q=slots(r,s,2)
        assert sturm_negative_count(p)==len(p)-1
        assert sturm_negative_count(q)==len(q)-1
        pp=S.Poly(sum(c*z**j for j,c in enumerate(p)),z)
        qq=S.Poly(sum(c*z**j for j,c in enumerate(q)),z)
        if r+s:
            assert S.degree(S.gcd(pp,qq))==0
            intervals=S.polys.polytools.intervals(pp*qq, eps=S.Rational(1,10**8))
            labels=[]
            for (lo,hi),multiplicity in intervals:
                assert multiplicity==1 and hi<0,(r,s,lo,hi,multiplicity)
                from_p=(pp.eval(lo)==0 if lo==hi else pp.eval(lo)*pp.eval(hi)<0)
                labels.append(0 if from_p else 1)
            expected=([0,1]*(len(p)-1) if len(p)==len(q)
                      else [1,0]*(len(p)-1)+[1])
            assert labels==expected,(r,s,labels,expected)
        exact_interlacing+=1
    report={
      "symbolic_identities":"coefficient elimination; Jacobi root constraint; positivity division; balanced factorization; r=1 boundary",
      "slot_and_degree_checks":coefficients,
      "slot_range":"0 <= r,s,h <= 10, m=h+1",
      "direct_interval_checks":direct_cases,
      "exact_interlacing_checks":exact_interlacing,
      "interlacing_range":"0 <= r,s <= 8; exact rational root isolation",
      "scope":"regression checks only; no claim for all central sizes"
    }
    print(json.dumps(report,indent=2),flush=True)
    Path(__file__).with_name("central_three_results.json").write_text(
      json.dumps(report,indent=2)+"\n",encoding="utf-8")

if __name__=="__main__": main()







==> anc/verification_code/verify_diagonal_exact.py <==
"""Exact rational root-isolation audit of diagonal gamma interlacing to 24.

Finite evidence only, not a proof of the all-size diagonal conjecture.
"""
import json
from pathlib import Path
import sympy as S
from explore_chow import gamma_coefficients
from two_layer_engine import TwoLayerData

z=S.symbols("z")
data=TwoLayerData(24)
previous=[]
for n in range(1,25):
    coefficients=gamma_coefficients(data.chow(n,n))
    poly=S.Poly(sum(c*z**i for i,c in enumerate(coefficients)),z)
    intervals=poly.intervals(eps=S.Rational(1,10**10))
    assert sum(m for _,m in intervals)==poly.degree(),n
    assert all(m==1 and interval[1]<0 for interval,m in intervals),n
    current=[interval for interval,m in intervals]
    assert len(current)==len(previous)+1 if n>1 else not current
    for i,(lo,hi) in enumerate(previous):
        assert current[i][1]<lo and hi<current[i+1][0],(n,i)
    previous=current
    print("exact diagonal interlacing through",n,flush=True)
result={"maximum_diagonal_size":24,"arithmetic":"integer coefficients and rational root isolation",
        "negative_simple_root_checks":24,"consecutive_interlacing_checks":23,
        "scope":"finite regression check, not an all-parameter proof"}
Path(__file__).with_name("diagonal_exact_results.json").write_text(
    json.dumps(result,indent=2)+"\n",encoding="utf-8")


==> anc/verification_code/verify_fixed_layer_operator.py <==
"""Exact finite checks of the rightmost-embedding rationality operator.

The manuscript proof is symbolic.  This script independently compares the
closed subset-expansion operator with direct generalized-subword containment
on bounded boxes, using integer arithmetic at several values of q.
"""

from __future__ import annotations

from itertools import combinations, product

from explore_chow import contains


Composition = tuple[int, ...]


def rightmost_indices(lower: Composition, upper: Composition) -> tuple[int, ...]:
    cursor = len(upper)
    answer: list[int] = []
    for part in reversed(lower):
        cursor -= 1
        while cursor >= 0 and upper[cursor] < part:
            cursor -= 1
        if cursor < 0:
            raise ValueError("lower word is not contained")
        answer.append(cursor)
    return tuple(reversed(answer))


def subsets(items: tuple[int, ...]):
    for size in range(len(items) + 1):
        yield from combinations(items, size)


def operator_coefficient(
    upper: Composition,
    lower_length: int,
    q: int,
) -> int:
    """Coefficient from the explicit denominator/subset expansion."""

    k = len(upper)
    total = 0
    for indices in combinations(range(k), lower_length):
        gaps: list[tuple[int, ...]] = []
        for r, index in enumerate(indices):
            stop = indices[r + 1] if r + 1 < lower_length else k
            gaps.append(tuple(range(index + 1, stop)))
        prefix = tuple(range(indices[0]))

        for choices in product(*(tuple(subsets(gap)) for gap in gaps)):
            selected = tuple(frozenset(choice) for choice in choices)
            sign = (-1) ** sum(len(choice) for choice in selected)
            for lower in product(range(1, max(upper) + 1), repeat=lower_length):
                base = [0] * k
                q_power = 0
                for position in prefix:
                    base[position] = 1
                    q_power += 1
                for r, index in enumerate(indices):
                    base[index] = lower[r]
                    for position in gaps[r]:
                        if position in selected[r]:
                            base[position] = lower[r]
                            q_power += lower[r]
                        else:
                            base[position] = 1
                            q_power += 1
                if any(base[p] > upper[p] for p in range(k)):
                    continue
                denominator_power = sum(upper[p] - base[p] for p in range(k))
                weight = 1 + sum((r + 2) * part for r, part in enumerate(lower))
                total += sign * weight * q ** (q_power + denominator_power)
    return total


def direct_coefficient(
    upper: Composition,
    lower_length: int,
    q: int,
) -> int:
    total = 0
    for lower in product(range(1, max(upper) + 1), repeat=lower_length):
        if contains(upper, lower):
            weight = 1 + sum((r + 2) * part for r, part in enumerate(lower))
            total += weight * q ** (sum(upper) - sum(lower))
    return total


def main() -> None:
    for k in range(2, 5):
        for lower_length in range(1, k):
            for upper in product(range(1, 4), repeat=k):
                for q in (1, 2, 3):
                    assert operator_coefficient(upper, lower_length, q) == (
                        direct_coefficient(upper, lower_length, q)
                    )

                for lower in product(
                    range(1, max(upper) + 1), repeat=lower_length
                ):
                    if contains(upper, lower):
                        assert rightmost_indices(lower, upper) in combinations(
                            range(k), lower_length
                        )

    print("rightmost-embedding operator verified on all boxes [3]^k, k <= 4")


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_incidence_definition.py <==
"""Independent finite audit from the reduced characteristic kernel.

This computes Mobius functions and -bar(chi)^(-1), not the manuscript's
terminal-chain recurrence. Exact integer arithmetic is used throughout.
It then compares with the recurrence and with actual permutation subpatterns.
Finite agreement is not a proof for unrestricted compositions.
"""
from itertools import combinations
from pathlib import Path
import json
from explore_chow import (
    ChowData, compositions, contains, canonical_predecessor,
    polynomial_add, polynomial_multiply, gamma_coefficients,
)


def trim(p):
    p = list(p)
    while len(p) > 1 and p[-1] == 0:
        p.pop()
    return tuple(p)


def reduce_characteristic(p):
    # Exact division by t-1, coefficients stored in ascending order.
    assert sum(p) == 0
    out, previous = [], 0
    for coefficient in p[:-1]:
        previous -= coefficient
        out.append(previous)
    assert out[-1] == p[-1]
    return trim(out)


def layered(beta):
    out, offset = [], 0
    for b in beta:
        out.extend(range(offset + b, offset, -1))
        offset += b
    return tuple(out)


def standardize(word):
    ranks = {v: i + 1 for i, v in enumerate(sorted(word))}
    return tuple(ranks[v] for v in word)


def main():
    maximum = 8
    words = [w for n in range(maximum + 1) for w in compositions(n)]
    ranks = [sum(w) for w in words]
    leq = [[contains(v, u) for v in words] for u in words]
    mobius, reduced = {}, {}
    for i in range(len(words)):
        mobius[i, i] = 1
        for j in range(i + 1, len(words)):
            if not leq[i][j]:
                continue
            mobius[i, j] = -sum(
                mobius[i, k] for k in range(i, j)
                if leq[i][k] and leq[k][j]
            )
            p = [0] * (ranks[j] - ranks[i] + 1)
            for k in range(i, j + 1):
                if leq[i][k] and leq[k][j]:
                    p[ranks[j] - ranks[k]] += mobius[i, k]
            reduced[i, j] = reduce_characteristic(p)

    # From H * bar(chi) = -delta, with bar(chi)_{jj}=-1.
    bottom_chow = [(1,)]
    recurrence = ChowData(maximum)
    for j in range(1, len(words)):
        value = (0,)
        for i in range(j):
            if leq[i][j]:
                value = polynomial_add(
                    value, polynomial_multiply(bottom_chow[i], reduced[i, j])
                )
        assert value == recurrence.chow(words[j]), (words[j], value)
        assert value == tuple(reversed(value)), words[j]
        gamma_coefficients(value)
        bottom_chow.append(value)

    filters = 0
    for beta in words[1:]:
        old = set(recurrence.ideal(canonical_predecessor(beta)))
        new = set(recurrence.ideal(beta)) - old
        u, b = beta[:-1], beta[-1]
        prediction = {v + (b,) for v in recurrence.ideal(u)
                      if not contains(u, v + (b,))}
        assert new == prediction, beta
        for a in new:
            for c in new:
                assert contains(c, a) == contains(c[:-1], a[:-1]), (a, c)
        filters += 1

    permutation_hosts = 0
    for beta in words[1:]:
        pi = layered(beta)
        actual = {standardize(tuple(pi[i] for i in indices))
                  for k in range(len(pi) + 1)
                  for indices in combinations(range(len(pi)), k)}
        predicted = {layered(w) for w in recurrence.ideal(beta)}
        assert actual == predicted, beta
        permutation_hosts += 1

    result = {
        "maximum_total_size": maximum,
        "principal_intervals": len(words) - 1,
        "reduced_characteristic_kernel_intervals": len(reduced),
        "final_layer_filter_hosts": filters,
        "actual_permutation_subpattern_hosts": permutation_hosts,
        "arithmetic": "exact integers; no floating-point root tests",
        "scope": "finite cross-check of definitions, not an all-size proof",
    }
    Path(__file__).with_name("incidence_definition_results.json").write_text(
        json.dumps(result, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_min_three_exact.py <==
"""Exact audit of the closed gamma forms in min_three_extension.tex.

The gamma extractor keeps all slots allowed by the ambient palindromic
degree, so trailing zero coefficients are removed before comparison.
"""

from __future__ import annotations

from math import comb

from audit_interlacing import interlaces
from explore_chow import gamma_coefficients
from two_layer_engine import TwoLayerData


def normalize(polynomial: tuple[int, ...]) -> tuple[int, ...]:
    value = list(polynomial)
    while len(value) > 1 and value[-1] == 0:
        value.pop()
    return tuple(value)


def gamma_two(x: int) -> tuple[int, ...]:
    return normalize((1, 2 * x, comb(x, 2)))


def gamma_three(x: int) -> tuple[int, ...]:
    return normalize(
        (1, 3 * x, 3 * comb(x, 2) + 2, comb(x, 3))
    )


def main() -> None:
    maximum = 20
    data = TwoLayerData(maximum + 1)
    formula_failures: list[tuple[str, int]] = []
    interlacing_failures: list[tuple[str, int]] = []
    for x in range(2, maximum + 1):
        actual_two = normalize(gamma_coefficients(data.chow(2, x + 1)))
        actual_three = normalize(gamma_coefficients(data.chow(3, x + 1)))
        if actual_two != gamma_two(x):
            formula_failures.append(("two", x))
        if actual_three != gamma_three(x):
            formula_failures.append(("three", x))
        if not interlaces(actual_two, actual_three, 1e-8):
            interlacing_failures.append(("row boundary", x))
        if x > 2 and not interlaces(
            gamma_three(x - 1), actual_three, 1e-8
        ):
            interlacing_failures.append(("third row", x))
    print("formula failures:", formula_failures)
    print("interlacing failures:", interlacing_failures)
    if formula_failures or interlacing_failures:
        raise SystemExit("A formula or numerical interlacing check failed.")


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_proof_identities.py <==
"""Exact rational checks for the algebra in min_three_extension_v2.tex."""

from __future__ import annotations

from fractions import Fraction
from math import comb


def main() -> None:
    for y in range(2, 101):
        root = -Fraction(
            2 * (y * y + 2 * y + 6),
            y * (y * y + 3 * y + 14),
        )
        direct = 3 + 3 * y * root + comb(y, 2) * root * root
        closed = -Fraction(
            (y - 1) * (y**4 + 7 * y**3 + 28 * y**2 + 36 * y - 72),
            y * (y * y + 3 * y + 14) ** 2,
        )
        assert direct == closed < 0

    for x in range(3, 101):
        root = -Fraction(2 * (x + 1), x * x + x + 6)
        direct = (
            x
            + (x * (x - 1) + 2) * root
            + comb(x, 3) * root * root
        )
        closed = -Fraction(
            (x - 2) * (x**4 + 4 * x**3 + 17 * x**2 + 14 * x - 36),
            3 * (x * x + x + 6) ** 2,
        )
        assert direct == closed < 0

    print("all exact sign identities verified through parameter 100")


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_proof_regressions.py <==
"""Exact regression checks for the three strengthened proof steps.

Symbolic identities have indeterminate parameters where stated. Finite root
tests remain regression checks, not a proof of the manuscript's infinite ranges.
No floating-point root computation is used.
"""
from pathlib import Path
from math import comb, factorial
import json
import sys

import sympy as S
from two_layer_engine import TwoLayerData
from explore_chow import gamma_coefficients

sys.stdout.reconfigure(encoding="utf-8")
z, t = S.symbols("z t")


def transform(poly, n):
    poly = S.Poly(poly, z)
    assert n >= 2 * poly.degree()
    return S.Poly(S.expand(sum(poly.nth(j) * t**j * (1+t)**(n-2*j)
                              for j in range(poly.degree()+1))), t)


def alternating(a, b):
    if len(b) == len(a)+1:
        return all(b[i] <= a[i] <= b[i+1] for i in range(len(a)))
    if len(a) == len(b)+1:
        return alternating(b, a)
    if len(a) != len(b):
        return False
    return any(all(x[i] <= y[i] and (i+1 == len(x) or y[i] <= x[i+1])
                   for i in range(len(x))) for x, y in ((a,b),(b,a)))


def certified_root_indices(polys, variable):
    """Joint rational isolation gives a common exact ordering, including ties."""
    pp = [S.Poly(p, variable) for p in polys]
    joint = S.Poly(S.prod(p.as_expr() for p in pp), variable).sqf_part()
    intervals = S.polys.polytools.intervals(joint, eps=S.Rational(1,10**9))
    lists = []
    for p in pp:
        answer = []
        for factor, multiplicity in p.sqf_list()[1]:
            for index, ((lo, hi), count) in enumerate(intervals):
                assert count == 1
                belongs = (factor.eval(lo) == 0 if lo == hi
                           else factor.count_roots(lo, hi) == 1)
                if belongs:
                    answer.extend([index]*multiplicity)
        answer.sort()
        assert len(answer) == p.degree(), (p, answer)
        lists.append(answer)
    return lists, intervals


def transfer_checks():
    rational_cases = 0
    for d in range(5):
        ks = [S.Rational(2*i) for i in range(1,d+1)]
        alpha = [-k/(k-1)**2 for k in ks]
        p = S.sympify(S.prod(z-a for a in alpha))
        for extra in (0,1):
            qks = ([S.Rational(2*i+1) for i in range(1,d+1)] if not extra
                   else [S.Rational(3,2)] +
                        [S.Rational(2*i+1) for i in range(1,d+1)])
            beta = [-k/(k-1)**2 for k in qks]
            q = S.sympify(S.prod(z-b for b in beta))
            assert (not extra and all(alpha[i] < beta[i] and
                    (i+1 == d or beta[i] < alpha[i+1]) for i in range(d))) or (
                    extra and all(beta[i] < alpha[i] < beta[i+1]
                                  for i in range(d)))
            for surplus in range(4):
                n = 2*d + extra + surplus
                aa = sorted([-k for k in ks] + [-1/k for k in ks] +
                            [S.Integer(-1)]*(n-2*d))
                bb = sorted([-k for k in qks] + [-1/k for k in qks] +
                            [S.Integer(-1)]*(n+1-2*len(qks)))
                A, B = transform(p,n), transform(q,n+1)
                assert S.expand(A.as_expr()-p.subs(z,0)*S.prod(t-a for a in aa)) == 0
                assert S.expand(B.as_expr()-q.subs(z,0)*S.prod(t-b for b in bb)) == 0
                assert alternating(aa,bb)
                assert all(a == -1 for a in set(aa).intersection(bb))
                rational_cases += 1

    # Cases include constants, both degree patterns, shared gamma roots,
    # repeated gamma roots, zero at -1, and a forced -1 pole after cancellation.
    candidates = [(S.Integer(1),z),
                  (z+2,z),
                  ((z+2)*(z+S.Rational(4,9)),z*(z+S.Rational(3,4))),
                  ((z+2)*(z+S.Rational(4,9)),z*(z+6)*(z+S.Rational(3,4))),
                  ((z+2)**2,z*(z+2)*(z+6)),
                  ((z+2)*(z+S.Rational(3,4)),z*(z+S.Rational(3,4)))]
    increment_cases = 0
    for p, g in candidates:
        for scalar in (1,2):
            gg = scalar*g
            degree_p, degree_g = S.degree(p,z), S.degree(gg,z)
            for surplus in range(2):
                n = int(max(2*degree_p,2*degree_g-1))+surplus
                A, B = transform(p,n), transform(p+gg,n+1)
                C = B-A
                lists, intervals = certified_root_indices([A,B,C],t)
                a,b,c = lists
                assert alternating(a,c) and alternating(c,b) and alternating(a,b)
                assert all(intervals[i][0][1] < 0 for i in a+b)
                assert all(intervals[i][0][1] <= 0 for i in c)
                assert C.eval(0) == 0
                increment_cases += 1

    alpha, tau = S.symbols("alpha tau")
    numerator = tau*(1+tau)
    derivative = 1-2*alpha*(1+tau)
    assert S.cancel((numerator/derivative).subs(alpha,tau/(1+tau)**2)
                    -tau*(1+tau)**2/(1-tau)) == 0
    print("gamma/Chow transfer:", rational_cases, "rational cases;",
          increment_cases, "exact increment cases", flush=True)
    return rational_cases, increment_cases


def central_coefficients():
    checked = 0
    for r in range(11):
        for s in range(11):
            def choose(n,k):
                return S.Integer(comb(n,k)) if 0 <= k <= n else S.Integer(0)
            def a(j):
                return choose(r,j)*choose(s,j)
            P, Q, J = S.Integer(1), S.Integer(1), S.Integer(1)
            for j in range(1,r+s+6):
                pc = a(j)+(r+s+2-2*j)*a(j-1)/j
                qc = ((j+1)*a(j)+2*(r+s-j+1)*a(j-1) +
                      ((r-j+1)*(r-j+2)+(s-j+1)*(s-j+2))*a(j-2)/j)
                original = ((j+1)*a(j) +
                            2*j*(choose(r,j)*choose(s,j-1)+choose(r,j-1)*choose(s,j)) +
                            (j-1)*(choose(r,j)*choose(s,j-2)+2*a(j-1)+
                                   choose(r,j-2)*choose(s,j)))
                assert qc == original
                assert j*j*a(j) == (r-j+1)*(s-j+1)*a(j-1)
                P += pc*z**j
                Q += qc*z**j
                J += a(j)*z**j
                checked += 1
            total, p, d, K = r+s, r*s, s-r, (r+1)*(s+1)
            x = S.symbols("x")
            A, C = 4*p+3*total+2, 2*p+3*total+5
            E = K*d*d+(4-p)*total+6
            L = 4*p*p+8*p*total+5*p+3*total*total-5
            R = K+A*x-d*d*x*x
            N = C*x*R-E*x*x+L*x+K*(K-1)
            T = (p*p+3*p*total+3*total*total+3*p+9*total+8 +
                 ((p+total)*d*d-p*total-total*total-6*p-8*total-8)*z +
                 K*(total+4-d*d)*z*z)
            assert S.expand((total+2)*(r+2)*(s+2)*(1-z)*Q-T*P+N.subs(x,-z)*J) == 0
    print("central-three boundary coefficient checks:", checked, flush=True)
    return checked


def analytic_scaling():
    m, eps = S.symbols("m eps", positive=True)
    U,V = S.symbols("U V")
    N = (1-(1-z)*(U+V)+(1-3*z)*U*V +
         z*U*V*(U+V)-z*(1-z)*U**2*V**2)
    numerator = S.Poly(S.expand(U*V*(1-U*V)*N),U,V,z)
    assert all(j <= a and j <= b for (a,b,j),value in numerator.terms())
    data = TwoLayerData(6)
    for a in range(1,7):
        for b in range(1,7):
            coefficients = gamma_coefficients(data.chow(a,b))
            assert all(not value or j <= min(a,b)
                       for j,value in enumerate(coefficients))
    for a in range(1,7):
        def gamma(j):
            if not j:
                return S.Integer(1)
            return sum(S.Integer(c)*z**k for k,c in
                       enumerate(gamma_coefficients(data.chow(j,a))))
        family = gamma(a)
        for j in range(a):
            for k in range(1,a-j+1):
                family += S.expand_func(S.binomial(m-a,k))*comb(a-j-1,k-1)*z**k*gamma(j)
        family = S.Poly(S.expand(family),z)
        F = S.Poly(S.expand(sum(eps**j*family.nth(j).subs(m,1/eps)*z**j
                               for j in range(a+1))),z)
        for j in range(a+1):
            assert S.degree(family.nth(j),m) <= j
            assert S.Poly(F.nth(j),eps).degree() >= 0
            assert F.nth(j).subs(eps,0) == S.Rational(comb(a,j),factorial(j))
            if j:
                assert S.diff(F.nth(j),eps).subs(eps,0) == -S.Rational(comb(a,j)*(j+1),2*factorial(j-1))

    # An exact root branch tests the chain-rule formula without using a
    # differentiated asymptotic remainder.
    xi, u, v = S.symbols("xi u v")
    branch = xi+u*eps+v*eps**2
    rho = branch.subs(eps,1/m)/m
    target = -branch.subs(eps,1/m)/m**2-S.diff(branch,eps).subs(eps,1/m)/m**3
    assert S.simplify(S.diff(rho,m)-target) == 0

    flank_cases = 0
    for r in range(3):
        for s in range(3):
            family = S.Integer(0)
            for i in range(r+1):
                for j in range(s+1):
                    for k in range(min(r-i,s-j)+1):
                        coeff = (S.expand_func(S.binomial(m+1,i))*
                                 S.expand_func(S.binomial(m+1-i,j))*
                                 S.expand_func(S.binomial(m+k,k))*
                                 comb(r,k+i)*comb(s,k+j))
                        family += coeff*z**(i+j+k)
            family = S.Poly(S.expand(family),z)
            R = r+s
            limit = sum(S.Poly(family.nth(j),m).nth(j)*z**j for j in range(R+1))
            expected = z**s*sum(S.Rational(comb(r,i),factorial(i))*z**i for i in range(r+1))
            for _ in range(s):
                expected = S.expand(expected+S.diff(expected,z))
            expected /= factorial(s)
            assert S.expand(limit-expected) == 0
            assert all(S.degree(family.nth(j),m) <= j for j in range(R+1))
            if R:
                assert S.degree(S.gcd(S.Poly(limit,z),S.Poly(S.diff(limit,z),z))) == 0
                lists, intervals = certified_root_indices([limit],z)
                assert all(intervals[i][0][1] < 0 for i in lists[0])
                old, new = family.as_expr().subs(m,19), family.as_expr().subs(m,20)
                lists, intervals = certified_root_indices([old,new],z)
                aa, bb = lists
                assert all(aa[i] < bb[i] and (i+1 == R or bb[i] < aa[i+1])
                           for i in range(R))
                assert all(intervals[i][0][1] < 0 for i in aa+bb)
            flank_cases += 1
    print("analytic scaling:", 6, "symbolic two-layer widths;",
          flank_cases, "symbolic flank families", flush=True)
    return flank_cases


def main():
    a,b = transfer_checks()
    c = central_coefficients()
    d = analytic_scaling()
    report = {"gamma_transfer_rational_cases":a,
              "exact_increment_cases":b,
              "central_coefficient_positions":c,
              "central_boundary_range":"0 <= r,s <= 10, including all zero-coefficient tails",
              "symbolic_widths":"1 <= a <= 6; indeterminate growth parameter",
              "symbolic_flank_families":d,
              "flank_range":"0 <= r,s <= 2; indeterminate h, roots at h=19,20",
              "residue_and_chain_rule":"exact symbolic identities",
              "global_gamma_degree_bound":"symbolic numerator-support check and 36 exact coefficient cases",
              "scope":"regression checks, not an independent human review or a proof of an unrestricted conjecture"}
    Path(__file__).with_name("proof_regression_results.json").write_text(
        json.dumps(report,indent=2)+"\n",encoding="utf-8")
    print(json.dumps(report,indent=2),flush=True)


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_sandwich_limit.py <==
"""Exact regression checks for the new fixed-flank Laguerre limit."""
from fractions import Fraction as F
from functools import lru_cache
from itertools import product
from math import comb, factorial
from pathlib import Path
import json
import numpy as np
from audit_sandwich_full import add, trim, build, sturm_negative_count
from sandwich_coefficients import coefficients

coefficients=lru_cache(None)(coefficients)


def derivative(p):
    return trim(tuple(i*p[i] for i in range(1,len(p)))) if len(p)>1 else (F(0),)


def rodrigues(r,s):
    p=(F(0),)*s+tuple(F(comb(r,i),factorial(i)) for i in range(r+1))
    for _ in range(s): p=add(p,derivative(p))
    return tuple(v/factorial(s) for v in p)


def exponential_formula(r,s):
    p=[F(0)]*(r+s+1)
    for i,j,m in product(range(r+s+1),repeat=3):
        if i+m<=r and j+m<=s:
            p[i+j+m]+=F(comb(r,i+m)*comb(s,j+m),factorial(i)*factorial(j)*factorial(m))
    return trim(p)


def main():
    exact_limits=0
    for r,s in product(range(5),repeat=2):
        p=rodrigues(r,s)
        assert p==exponential_formula(r,s)==rodrigues(s,r),(r,s)
        assert sturm_negative_count(p)==r+s,(r,s,p)
        for j in range(r+s+1):
            diff=sum((-1)**(j-h)*comb(j,h)*(coefficients(r,s,h)[j] if j<len(coefficients(r,s,h)) else 0) for h in range(j+1))
            assert F(diff,factorial(j))==p[j],(r,s,j)
        exact_limits+=1
    box=build(4)
    for idx,p in box.items(): assert coefficients(*idx)==p,idx
    numerical=[]
    for r,s in product(range(1,5),repeat=2):
        # A moderate fixed range is a check, not an asserted uniform threshold.
        h=100
        a=coefficients(r,s,h-1); b=coefficients(r,s,h)
        aa=np.polynomial.polynomial.polyroots([float(v)/h**i for i,v in enumerate(a)])
        bb=np.polynomial.polynomial.polyroots([float(v)/h**i for i,v in enumerate(b)])
        assert max(abs(z.imag) for z in aa)<1e-7
        assert max(abs(z.imag) for z in bb)<1e-7
        aa=sorted(aa.real);bb=sorted(bb.real)
        assert all(x<y for x,y in zip(aa,bb)),(r,s)
        assert all(x<y for x,y in zip(bb[:-1],aa[1:])),(r,s)
        numerical.append([r,s,h])
    result={'exact_limit_polynomials':exact_limits,'range':'0 <= r,s <= 4',
            'checked':'Rodrigues identity, symmetry, exact Sturm counts, leading coefficients in h',
            'independent_series_comparison':len(box),'moderate_parameter_interlacing_checks':numerical,
            'scope':'finite regression checks; the all-size proof is in the manuscript section on fixed-flank asymptotics'}
    print(json.dumps(result,indent=2))
    Path(__file__).with_name('sandwich_limit_results.json').write_text(json.dumps(result,indent=2)+'\n')


if __name__=='__main__': main()


==> anc/verification_code/verify_singleton_prefix_v2.py <==
"""Exact audits for the singleton-prefix rectangular family.

This script is not part of the proof.  It compares the closed gamma formula
with the independently implemented composition-poset Chow recurrence on a
finite range, and it numerically audits the asserted consecutive interlacing.
"""

from math import comb

from explore_chow import ChowData


def trim(poly):
    poly = list(poly)
    while len(poly) > 1 and poly[-1] == 0:
        poly.pop()
    return poly


def gamma_to_chow(gamma, degree):
    out = [0] * (degree + 1)
    for k, coefficient in enumerate(gamma):
        for j in range(degree - 2 * k + 1):
            out[k + j] += coefficient * comb(degree - 2 * k, j)
    return trim(out)


def closed_gamma(r, b):
    q = b - 1
    return [comb(r, k) * comb(q, k) for k in range(min(r, q) + 1)]


def real_roots(poly):
    try:
        import numpy as np
    except ImportError:
        return None
    roots = np.roots(list(reversed(poly)))
    if any(abs(z.imag) > 1.0e-8 for z in roots):
        raise AssertionError((poly, roots))
    return sorted(float(z.real) for z in roots)


def strictly_interlace(left, right):
    """Allow equal degrees or a degree jump of one, including constants."""
    x = real_roots(left)
    y = real_roots(right)
    if x is None:
        return
    if not all(z < -1.0e-9 for z in x + y):
        raise AssertionError((left, right, x, y))
    if len(y) == len(x) + 1:
        merged = sorted([(z, 0) for z in x] + [(z, 1) for z in y])
        labels = [label for _, label in merged]
        if labels != [1 if i % 2 == 0 else 0 for i in range(len(labels))]:
            raise AssertionError((left, right, x, y))
    elif len(y) == len(x) and x:
        merged = sorted([(z, 0) for z in x] + [(z, 1) for z in y])
        labels = [label for _, label in merged]
        if any(labels[i] == labels[i + 1] for i in range(len(labels) - 1)):
            raise AssertionError((left, right, x, y))
    elif len(x) == len(y) == 0:
        return
    else:
        raise AssertionError((left, right, x, y))


def main():
    maximum_size = 11
    data = ChowData(maximum_size)
    checked = 0
    for r in range(0, 8):
        for b in range(1, 9):
            if r + b > maximum_size:
                continue
            gamma = closed_gamma(r, b)
            predicted = gamma_to_chow(gamma, r + b - 1)
            actual = trim(data.chow((1,) * r + (b,)))
            if predicted != actual:
                raise AssertionError((r, b, predicted, actual))
            checked += 1

    for r in range(1, 16):
        for b in range(1, 16):
            strictly_interlace(closed_gamma(r, b), closed_gamma(r, b + 1))

    print(f"singleton-prefix formula verified for {checked} hosts")
    print("consecutive gamma interlacing numerically verified for 1 <= r,b <= 15")


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_singleton_sandwich.py <==
"""Exact audit for hosts of the form (1^r, b, 1^s).

The predicted values are generated from the chain-plus-box decomposition,
independently of the general composition-poset implementation.
"""

from explore_chow import ChowData, polynomial_add, polynomial_multiply
from two_layer_engine import c_power, jump_weight, q_integer


def add_many(polynomials):
    value = (0,)
    for polynomial in polynomials:
        value = polynomial_add(value, polynomial)
    return value


def build_box(maximum):
    terminal = {}
    for total in range(3 * maximum + 1):
        for p in range(maximum + 1):
            for h in range(maximum + 1):
                q = total - p - h
                if not 0 <= q <= maximum:
                    continue

                n = p + q
                value = q_integer(n + h + 1)
                for length in range(2, n + 2):
                    distance = n + h + 2 - length
                    value = polynomial_add(
                        value,
                        polynomial_multiply(
                            c_power(length - 2), jump_weight(distance)
                        ),
                    )

                for old_p in range(p + 1):
                    for old_h in range(h + 1):
                        for old_q in range(q + 1):
                            if (old_p, old_h, old_q) == (p, h, q):
                                continue
                            distance = (
                                p - old_p + h - old_h + q - old_q
                            )
                            weight = jump_weight(distance)
                            if weight == (0,):
                                continue
                            value = polynomial_add(
                                value,
                                polynomial_multiply(
                                    terminal[(old_p, old_h, old_q)], weight
                                ),
                            )
                terminal[(p, h, q)] = value
    return terminal


def predicted_chow(r, b, s, terminal):
    h = b - 2
    value = c_power(r + s)
    for p in range(r + 1):
        for middle in range(h + 1):
            for q in range(s + 1):
                value = polynomial_add(
                    value, (0,) + terminal[(p, middle, q)]
                )
    return value


def main():
    maximum_size = 11
    maximum_coordinate = 5
    terminal = build_box(maximum_coordinate)
    data = ChowData(maximum_size)
    checked = 0
    for r in range(maximum_coordinate + 1):
        for s in range(maximum_coordinate + 1):
            for b in range(2, maximum_coordinate + 2):
                if r + s + b > maximum_size:
                    continue
                predicted = predicted_chow(r, b, s, terminal)
                actual = data.chow((1,) * r + (b,) + (1,) * s)
                if predicted != actual:
                    raise AssertionError((r, b, s, predicted, actual))
                checked += 1
    print(f"singleton-sandwich decomposition verified for {checked} hosts")


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_singleton_sandwich_gamma.py <==
"""Exact audit of the singleton-sandwich gamma-series identity."""

from collections import defaultdict

from explore_chow import gamma_coefficients, polynomial_add, polynomial_multiply
from verify_singleton_sandwich import build_box, predicted_chow


def main():
    maximum = 7
    terminal = build_box(maximum)
    gamma = {
        (r, s, h): gamma_coefficients(
            predicted_chow(r, h + 2, s, terminal)
        )
        for r in range(maximum + 1)
        for s in range(maximum + 1)
        for h in range(maximum + 1)
    }

    denominator = {
        (0, 0, 0): (1,),
        (1, 0, 0): (-1,),
        (0, 1, 0): (-1,),
        (0, 0, 1): (-1,),
        (1, 1, 0): (1, -1),
        (1, 0, 1): (1, -1),
        (0, 1, 1): (1, -1),
        (1, 1, 1): (-1, 2),
    }
    product = defaultdict(lambda: (0,))
    for (r, s, h), polynomial in gamma.items():
        for (dr, ds, dh), factor in denominator.items():
            target = (r + dr, s + ds, h + dh)
            if max(target) > maximum:
                continue
            product[target] = polynomial_add(
                product[target], polynomial_multiply(polynomial, factor)
            )

    for index, polynomial in product.items():
        if index == (0, 0, 0):
            expected = (1,)
        elif index[2] == 0 and ((index[0] > 0) ^ (index[1] > 0)):
            expected = (0, 1)
        else:
            expected = (0,)
        if polynomial != expected:
            raise AssertionError((index, polynomial, expected))

    print(
        "singleton-sandwich gamma series verified on the full box "
        f"0 <= r,s,h <= {maximum}"
    )


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_v4_exact.py <==
"""Exact regression checks for the v4 finite-width formulas.

The checks use integer coefficient arithmetic only.  They are an audit of the
closed forms in the manuscript, not an ingredient in any proof.
"""

from __future__ import annotations

from math import comb

from explore_chow import gamma_coefficients
from two_layer_engine import TwoLayerData


Polynomial = tuple[int, ...]


def normalize(poly: Polynomial) -> Polynomial:
    value = list(poly)
    while len(value) > 1 and value[-1] == 0:
        value.pop()
    return tuple(value)


def add(left: Polynomial, right: Polynomial) -> Polynomial:
    size = max(len(left), len(right))
    value = [
        (left[index] if index < len(left) else 0)
        + (right[index] if index < len(right) else 0)
        for index in range(size)
    ]
    return normalize(tuple(value))


def scaled_shift(poly: Polynomial, scalar: int, shift: int) -> Polynomial:
    return (0,) * shift + tuple(scalar * coefficient for coefficient in poly)


def gamma(data: TwoLayerData, first: int, second: int) -> Polynomial:
    if first == 0:
        return (1,)
    return normalize(gamma_coefficients(data.chow(first, second)))


def gamma_four(x: int) -> Polynomial:
    return normalize(
        (
            1,
            4 * x,
            6 * comb(x, 2) + 7,
            4 * comb(x, 3) + 2 * x - 3,
            comb(x, 4),
        )
    )


def transfer_rhs(data: TwoLayerData, a: int, b: int) -> Polynomial:
    value = gamma(data, a, a)
    for j in range(a):
        for r in range(1, a - j + 1):
            scalar = comb(b - a, r) * comb(a - j - 1, r - 1)
            value = add(value, scaled_shift(gamma(data, j, a), scalar, r))
    return normalize(value)


def main() -> None:
    maximum = 12
    data = TwoLayerData(maximum)

    for x in range(3, maximum):
        assert gamma(data, 4, x + 1) == gamma_four(x)

    for a in range(1, 8):
        for b in range(a, maximum + 1):
            assert gamma(data, a, b) == transfer_rhs(data, a, b)

    print("v4 closed forms and exact fixed-width transfer verified")


if __name__ == "__main__":
    main()


==> anc/verification_code/verify_width_four_symbolic.py <==
"""All-parameter symbolic checks of the fourth-row sign certificates.

These checks prove the displayed algebraic identities and shifted coefficient
signs. The zero-location deduction still uses the sign argument in the paper.
"""
from pathlib import Path
import sys
import json
import sympy as S

x, s, y = S.symbols("x s y")
def choose(k):
    return S.prod(x - i for i in range(k)) / S.factorial(k)

def zero(p):
    assert S.cancel(p) == 0, S.factor(p)

def remainder(p, q):
    return S.rem(p, q, s)

def positive_shift(p, shift):
    coefficients = S.Poly(S.expand(p.subs(x, y + shift)), y).all_coeffs()
    assert all(c > 0 for c in coefficients), coefficients

K = 1 + 4*x*s + (6*choose(2)+7)*s**2 + (4*choose(3)+2*x-3)*s**3 + choose(4)*s**4
A = 4 + 6*x*s + (4*choose(2)+2)*s**2 + choose(3)*s**3
G = 1 + 3*x*s + (3*choose(2)+2)*s**2 + choose(3)*s**3
B = x + (3*choose(2)+5)*s + (3*choose(3)+2*x-3)*s**2 + choose(4)*s**3
zero(K.subs(x,x+1)-K-s*A)
zero(K-G-s*B)

r0=(x*x+2*x+12)/12
r1=x*(x*x+3*x+20)/12
r2=(x**4+3*x**3+28*x*x-4*x+36)/72
R=r0+r1*s+r2*s*s
U=x**6+8*x**5+63*x**4+172*x**3+348*x*x+904*x+936
V=x**7+10*x**6+89*x**5+336*x**4+1056*x**3+2036*x*x+3480*x-864
L=-U/2592-V*s/5184
W=x**4+3*x**3+28*x*x-4*x+36
P=x**8+16*x**7+153*x**6+842*x**5+2756*x**4+4824*x**3+1904*x*x-15328*x-69408
zero(choose(3)**2*remainder(K,A)+x*(x-1)**2*(x-2)*R)
zero(r2**2*remainder(A,R)-x*(x-2)*L)
zero(R.subs(s,-2*U/V)*(V/5184)**2+W**2*P/967458816)
DA=x**6+6*x**5+21*x**4+8*x**3-96*x*x+96*x-32
DR=x**6+8*x**5+55*x**4+184*x**3+472*x*x-48*x-864
zero(S.discriminant(A,s)-4*DA)
zero(S.discriminant(R,s)-DR/432)
for p in (DA,DR,U,V,W,P):
    positive_shift(p,3)

hr0=(x+1)/8
hr1=(3*x*x+3*x+20)/24
hr2=(x**3+11*x-12)/48
hR=hr0+hr1*s+hr2*s*s
hU=x**5+4*x**4+33*x**3+34*x*x+4*x+144
hV=3*x**6+15*x**5+147*x**4+261*x**3+934*x*x+1480*x+2880
hL=-hU/4608-hV*s/27648
Q=3*x**8+30*x**7+264*x**6+1110*x**5+3441*x**4+5916*x**3+6196*x*x-10592*x-67968
zero(choose(4)*remainder(G,B)+x*(x-1)*(x-2)*hR)
zero(hr2**2*remainder(B,hR)-(x-1)*(x-3)*hL)
zero(hR.subs(s,-6*hU/hV)*(hV/27648)**2+(x-1)*(x*x+x+12)**2*Q/6115295232)
zero(S.discriminant(hR,s)-(3*x**4+12*x**3+63*x*x+126*x+472)/576)
for p in (hU,hV,Q):
    positive_shift(p,3)
zero(remainder(G.subs(x,3),B.subs(x,3))+(60+211*s)/18)
zero(B.subs({x:3,s:-S.Rational(60,211)})+S.Rational(22077,44521))

result={"all_parameter_identities": "passed", "shifted_coefficient_signs": "passed",
        "rational_boundary_case": "passed", "sympy_version": S.__version__,
        "scope": "symbolic algebra certificates; root argument is in the manuscript"}
Path(__file__).with_name("width_four_symbolic_results.json").write_text(
    json.dumps(result,indent=2)+"\n",encoding="utf-8")
print(json.dumps(result,indent=2))

